The invariances of power law size distributions

Size varies. Small things are typically more frequent than large things. The logarithm of frequency often declines linearly with the logarithm of size. That power law relation forms one of the common patterns of nature. Why does the complexity of nature reduce to such a simple pattern? Why do things as different as tree size and enzyme rate follow similarly simple patterns? Here I analyze such patterns by their invariant properties. For example, a common pattern should not change when adding a constant value to all observations. That shift is essentially the renumbering of the points on a ruler without changing the metric information provided by the ruler. A ruler is shift invariant only when its scale is properly calibrated to the pattern being measured. Stretch invariance corresponds to the conservation of the total amount of something, such as the total biomass and consequently the average size. Rotational invariance corresponds to pattern that does not depend on the order in which underlying processes occur, for example, a scale that additively combines the component processes leading to observed values. I use tree size as an example to illustrate how the key invariances shape pattern. A simple interpretation of common pattern follows. That simple interpretation connects the normal distribution to a wide variety of other common patterns through the transformations of scale set by the fundamental invariances.

==> Figures/Aggr.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     39776,        907]
NotebookOptionsPosition[     38836,        869]
NotebookOutlinePosition[     39302,        889]
CellTagsIndexPosition[     39259,        886]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This file taken from Pattern book introductory chapter and modified for local \
use.\
\>", "Text",
 CellChangeTimes->{{3.6669640772359753`*^9, 3.666964096278974*^9}}],

Cell[CellGroupData[{

Cell["CLT and circle plots", "Section",
 CellChangeTimes->{{3.618448944526847*^9, 3.618448946677968*^9}, {
  3.6185624351296053`*^9, 3.618562435960432*^9}, {3.618662805105513*^9, 
  3.6186628058724318`*^9}, {3.624779205952784*^9, 3.6247792102476807`*^9}, {
  3.625628629114744*^9, 3.625628634033537*^9}, {3.6673999452757397`*^9, 
  3.667399949921301*^9}}],

Cell[CellGroupData[{

Cell["Notes", "Subsection",
 CellChangeTimes->{{3.625629291959159*^9, 3.625629292430339*^9}}],

Cell[TextData[{
 "See ",
 ButtonBox["aggrLimit.nb ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    FrontEnd`FileName[{
      ParentDirectory[
       ParentDirectory[]], "pattern", "Figures"}, "aggrLimit.nb", 
     CharacterEncoding -> "UTF-8"], None}],
 "for more extensive code and examples of randomly rotated circles. Following \
copied and then modified from that original code."
}], "Text",
 CellChangeTimes->{{3.605552151620607*^9, 3.6055523485063*^9}, {
   3.625628968620928*^9, 3.6256289909324493`*^9}, {3.625629047278759*^9, 
   3.625629066972259*^9}, {3.6256291080380096`*^9, 3.6256292600974693`*^9}, 
   3.625632245198457*^9}],

Cell["\<\
Only constraints are minimum radius and maximum radius, then with random \
rotation, one gets a \[OpenCurlyDoubleQuote]tire\[CloseCurlyDoubleQuote] with \
inner and outer radius. Here, keep all outer radii constant, and vary inner \
radii, giving gradation. No need to use regular polygons, rather look at \
constraints and information contained in final form and note how to generate \
by simple constraints and randomness alone. Need tp read true information in \
pattern. Maybe a sense of Kolmogorov complexity would be helpful?\
\>", "Text",
 CellChangeTimes->{{3.605552151620607*^9, 3.6055523485063*^9}, {
  3.625628968620928*^9, 3.6256289909324493`*^9}, {3.625629047278759*^9, 
  3.625629066972259*^9}, {3.6256291080380096`*^9, 3.625629265207591*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Initialize", "Subsection",
 CellChangeTimes->{{3.625629291959159*^9, 3.625629292430339*^9}, {
  3.62562946890558*^9, 3.625629480870523*^9}, {3.625638168929693*^9, 
  3.625638170944517*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "<<", "\"\<~/text/Books/Pattern/Chapters/00_Global/Figures/colorsInit.m\>\"\
"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quiet", "[", 
    RowBox[{"Needs", "[", "\"\<Polytopes`\>\"", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", 
    RowBox[{"Circles", " ", "**", "**", "**", "**", "**"}]}], 
   "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Circlesdefinitions", "[", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nrotate", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", 
          RowBox[{"4", "^", "2"}], ",", 
          RowBox[{"4", "^", "3"}], ",", 
          RowBox[{"4", "^", "5"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"polyt", "=", 
        RowBox[{"{", 
         RowBox[{"Triangle", ",", "Square", ",", "Hexagon"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RandomRotate", "[", 
         RowBox[{
         "n_", ",", "wd_", ",", "polyt_", ",", "center_", ",", "size_", ",", 
          "color_"}], "]"}], ":=", "\[IndentingNewLine]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", "ii", ",", "type"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"p", "=", 
            RowBox[{"Table", "[", 
             RowBox[{"Null", ",", 
              RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"ii", "=", "1"}], ",", 
             RowBox[{"ii", "\[LessEqual]", "n"}], ",", 
             RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"type", "=", 
               RowBox[{"polyt", "[", 
                RowBox[{"[", 
                 RowBox[{"RandomInteger", "[", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", 
                    RowBox[{"Length", "[", "polyt", "]"}]}], "}"}], "]"}], 
                 "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "=", 
               RowBox[{"Graphics", "[", 
                RowBox[{
                 RowBox[{"Rotate", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FaceForm", "[", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "wd", "]"}], ",", "color"}], 
                    "}"}], "]"}], ",", 
                    RowBox[{"Polygon", "[", 
                    RowBox[{"Vertices", "[", "type", "]"}], "]"}]}], "}"}], 
                   ",", 
                   RowBox[{"360", "*", 
                    RowBox[{"RandomReal", "[", "]"}], " ", "Degree"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"MakeInsetPanel", "[", 
             RowBox[{"p", ",", "center", ",", "size", ",", "1"}], "]"}], 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"MakeInsetPanel", "[", 
         RowBox[{"p_", ",", "center_", ",", "size_", ",", "aspectratio_", ",", 
          RowBox[{"padding_:", "0.13"}]}], "]"}], ":=", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Show", "[", 
           RowBox[{"p", ",", 
            RowBox[{"PlotRangePadding", "\[Rule]", "padding"}], ",", 
            RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", "center", 
          ",", "Center", ",", 
          RowBox[{"{", 
           RowBox[{"size", ",", 
            RowBox[{"aspectratio", "*", "size"}]}], "}"}]}], "]"}]}], ";"}]}],
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", 
    RowBox[{"Gauss", " ", "**", "**", "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CLTdefinitions", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "<<", "\"\<~/text/Submit/Patterns/Chapters/00_Global/Analysis/pdfUtil.m\
\>\""}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", "x_", "]"}], " ", ":=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"Sin", "[", "x", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"x", "/", "10"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", "x_", "]"}], ":=", 
       RowBox[{"4", "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"1.3", "*", "x"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"total", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], "/", 
          RowBox[{"g", "[", "x", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"20", "\[Pi]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fg", "[", "x_", "]"}], ":=", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "<", "0"}], " ", "||", " ", 
           RowBox[{"x", " ", ">", " ", 
            RowBox[{"20", "\[Pi]"}]}]}], ",", " ", "0", ",", " ", 
          RowBox[{"x", "*", 
           RowBox[{
            RowBox[{"f", "[", "x", "]"}], "/", 
            RowBox[{"g", "[", "x", "]"}]}]}]}], "]"}], "/", "total"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y", ",", "d"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"y", "=", "0.488993"}], ";", "\[IndentingNewLine]", 
         RowBox[{"d", " ", "=", " ", 
          RowBox[{"3.5", 
           RowBox[{"y", "/", "9"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"G", "[", "x_", "]"}], " ", ":=", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"x", ">", 
               RowBox[{"d", "-", 
                RowBox[{"4", "y"}]}]}], "&&", 
              RowBox[{"x", "<", 
               RowBox[{"d", "-", 
                RowBox[{"3", "y"}]}]}]}], ",", 
             RowBox[{"2", "/", 
              RowBox[{"(", 
               RowBox[{"9", "*", "y"}], ")"}]}], ",", "0"}], "]"}], "+", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"x", ">", 
               RowBox[{"d", "-", "y"}]}], "&&", 
              RowBox[{"x", "<", 
               RowBox[{"d", "+", "y"}]}]}], ",", 
             RowBox[{"3", "/", 
              RowBox[{"(", 
               RowBox[{"9", "*", "y"}], ")"}]}], ",", "0"}], "]"}], "+", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"x", ">", 
               RowBox[{"d", "+", 
                RowBox[{"3", "y"}]}]}], "&&", 
              RowBox[{"x", "<", 
               RowBox[{"d", "+", 
                RowBox[{"4", "y"}]}]}]}], ",", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"9", "*", "y"}], ")"}]}], ",", "0"}], "]"}]}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ConvolvePDF", "[", 
        RowBox[{
        "testpdf_", ",", "xmin_", ",", "xmax_", ",", "n_", ",", "incr_"}], 
        "]"}], ":=", "\[IndentingNewLine]", 
       RowBox[{"Module", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "fgTbl", ",", "invfr", ",", "origL", ",", "newL", ",", "mean", ",", 
           "sd", ",", "xTbl", ",", "invmean", ",", "invsd", ",", "invxTbl", 
           ",", "orig", ",", "new", ",", "normal", ",", "x"}], "}"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"fgTbl", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"testpdf", "[", "x", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "xmin", ",", "xmax", ",", "incr"}], "}"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"invfr", "=", 
           RowBox[{"FFTconvolve", "[", 
            RowBox[{"fgTbl", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"origL", "=", 
           RowBox[{"Length", "[", "fgTbl", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newL", "=", 
           RowBox[{"Length", "[", "invfr", "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"fgTbl", " ", "=", " ", 
           RowBox[{"fgTbl", "/", 
            RowBox[{"Total", "[", "fgTbl", "]"}]}]}], ";", 
          "                 ", 
          RowBox[{"(*", " ", 
           RowBox[{"normalize", " ", "frequencies"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"mean", "=", 
           RowBox[{"getMean", "[", 
            RowBox[{
             RowBox[{"Range", "[", "origL", "]"}], ",", "fgTbl"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"sd", "=", 
           RowBox[{"getSD", "[", 
            RowBox[{
             RowBox[{"Range", "[", "origL", "]"}], ",", "fgTbl"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"xTbl", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "mean"}], ")"}], "/", "sd"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "origL"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"for", " ", "plotting"}], ",", " ", 
            RowBox[{
             RowBox[{
             "heights", " ", "for", " ", "discrete", " ", "distn", " ", 
              "must", " ", "by", " ", "divided", " ", "by", " ", "dx"}], "=", 
             
             RowBox[{"1", "/", "sd"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"fgTbl", "=", 
           RowBox[{"sd", "*", "fgTbl"}]}], ";", 
          "                                             ", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"invfr", "=", 
           RowBox[{"invfr", "/", 
            RowBox[{"Total", "[", "invfr", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"invmean", "=", 
           RowBox[{"getMean", "[", 
            RowBox[{
             RowBox[{"Range", "[", "newL", "]"}], ",", "invfr"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"invsd", "=", 
           RowBox[{"getSD", "[", 
            RowBox[{
             RowBox[{"Range", "[", "newL", "]"}], ",", "invfr"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"invxTbl", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "invmean"}], ")"}], "/", "invsd"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "newL"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"invfr", "=", 
           RowBox[{"invsd", "*", "invfr"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"invxTbl", ",", "invfr"}], "}"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NormalizePlotRange", "[", 
        RowBox[{"x_", ",", "y_", ",", "xmin_", ",", "xmax_"}], "]"}], ":=", 
       "\[IndentingNewLine]", 
       RowBox[{"Module", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "newx", ",", "newy"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newx", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"newy", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "x", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "xmin"}],
                 " ", "&&", " ", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[LessEqual]", "xmax"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"newx", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"newx", ",", 
                   RowBox[{"x", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"newy", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"newy", ",", 
                   RowBox[{"y", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"newx", ",", "newy"}], "}"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PlotDistn", "[", 
        RowBox[{
        "x_", ",", "y_", ",", "color_", ",", "thickness_", ",", "xrng_", ",", 
         "aspectratio_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"fx", ",", "fy", ",", "pts", ",", "rest"}], "}"}], ",", 
         RowBox[{
          RowBox[{"fx", "=", 
           RowBox[{"Interpolation", "[", 
            RowBox[{"x", ",", 
             RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"fy", "=", 
           RowBox[{"Interpolation", "[", 
            RowBox[{"y", ",", 
             RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ParametricPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"fx", "[", "i", "]"}], ",", 
              RowBox[{"fy", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "x", "]"}]}], "}"}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "300"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"color", ",", 
               RowBox[{"Thickness", "[", "thickness", "]"}], ",", 
               RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
               RowBox[{"JoinForm", "[", "\"\<Round\>\"", "]"}]}], "}"}]}], 
            ",", 
            RowBox[{"Axes", "\[Rule]", "False"}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"xrng", ",", "All"}], "}"}]}], ",", 
            RowBox[{"PlotRangePadding", "\[Rule]", "thickness"}], ",", 
            RowBox[{"AspectRatio", "\[Rule]", "aspectratio"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.625634848276462*^9, {3.625634887963358*^9, 3.625634888146196*^9}, {
   3.625638185188352*^9, 3.625638185737502*^9}, 3.6256391824341087`*^9, 
   3.625639339363818*^9, {3.625640108299568*^9, 3.625640134250445*^9}, {
   3.625640255565166*^9, 3.625640257765051*^9}, 3.625640291803953*^9, {
   3.625648501649824*^9, 3.625648544951125*^9}, {3.62564858389669*^9, 
   3.625648584670103*^9}, {3.625648617092661*^9, 3.625648632198864*^9}, {
   3.625648683212624*^9, 3.6256486896008997`*^9}, {3.6256488001975*^9, 
   3.6256488374270973`*^9}, {3.625648898761414*^9, 3.6256488992882023`*^9}, {
   3.625648930479204*^9, 3.6256489371511173`*^9}, {3.625651333733224*^9, 
   3.6256513716401*^9}, {3.625656675871014*^9, 3.625656683696247*^9}, {
   3.625711905990738*^9, 3.6257119064006577`*^9}, {3.6257171268495607`*^9, 
   3.625717132025671*^9}, {3.625717263100171*^9, 3.62571726447618*^9}, {
   3.625717302554214*^9, 3.625717317858148*^9}, {3.625717380524231*^9, 
   3.6257173849229517`*^9}, {3.6257218564249983`*^9, 
   3.6257218581995687`*^9}, {3.6257236876926527`*^9, 3.625723696292206*^9}, {
   3.6257237678497047`*^9, 3.6257237709208927`*^9}, {3.625724182607926*^9, 
   3.625724185079131*^9}, {3.625724224087081*^9, 3.6257242247975187`*^9}, {
   3.625724331857607*^9, 3.62572434022375*^9}, {3.6257243781356173`*^9, 
   3.625724390933589*^9}, {3.625724891098405*^9, 3.6257249007374687`*^9}, {
   3.625725275803123*^9, 3.625725282379773*^9}, {3.625725323360979*^9, 
   3.625725344528489*^9}, 3.625725379703045*^9, {3.6257256791460657`*^9, 
   3.625725698392314*^9}, {3.625730992134864*^9, 3.6257310810913477`*^9}, {
   3.625731387422721*^9, 3.625731431264221*^9}, {3.6257315867014*^9, 
   3.625731633498571*^9}, {3.625731672907415*^9, 3.625731704823151*^9}, {
   3.625731785636962*^9, 3.6257318317615433`*^9}, {3.625731909982692*^9, 
   3.625731965413807*^9}, {3.625732078298688*^9, 3.625732131805738*^9}, {
   3.6257321707244263`*^9, 3.625732173164814*^9}, {3.625732215995364*^9, 
   3.625732253537999*^9}, 3.625732444971362*^9, {3.625732633547163*^9, 
   3.625732656801571*^9}, {3.625733763365156*^9, 3.625733764187002*^9}, 
   3.625733798930499*^9, {3.625830585851651*^9, 3.625830595697735*^9}, {
   3.625830873584632*^9, 3.625830884933845*^9}, {3.625832795848915*^9, 
   3.625832805142844*^9}, {3.625833448037266*^9, 3.625833448868408*^9}, {
   3.667399256829715*^9, 3.66739925782132*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["CLT plots", "Subsection",
 CellChangeTimes->{{3.625629291959159*^9, 3.625629292430339*^9}, {
  3.62562946890558*^9, 3.625629480870523*^9}, {3.625638168929693*^9, 
  3.625638170944517*^9}, {3.625638218447589*^9, 3.6256382191427193`*^9}, {
  3.667399984418147*^9, 3.667399985745284*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CLTdefinitions", "[", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thickness", "=", "0.035"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ymult", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"panels", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ql", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "panels", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ql2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "panels", "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cltaspect", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "panels"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", "yy"}], "}"}], "=", 
       RowBox[{"ConvolvePDF", "[", 
        RowBox[{"G", ",", 
         RowBox[{"-", "3"}], ",", "3", ",", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], ",", "0.003"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", "yy"}], "}"}], "=", 
       RowBox[{"NormalizePlotRange", "[", 
        RowBox[{"xx", ",", "yy", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"ql", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"PlotDistn", "[", 
        RowBox[{"xx", ",", 
         RowBox[{"ymult", "*", "yy"}], ",", "dcolor1", ",", "thickness", ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", "cltaspect"}], "]"}]}],
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cltaspect", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "panels"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", "yy"}], "}"}], "=", 
       RowBox[{"ConvolvePDF", "[", 
        RowBox[{"fg", ",", "0", ",", 
         RowBox[{"20", "\[Pi]"}], ",", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], ",", "0.003"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xx", ",", "yy"}], "}"}], "=", 
       RowBox[{"NormalizePlotRange", "[", 
        RowBox[{"xx", ",", "yy", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"ql2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"PlotDistn", "[", 
        RowBox[{"xx", ",", 
         RowBox[{"ymult", "*", "yy"}], ",", "dcolor1", ",", "thickness", ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", "cltaspect"}], "]"}]}],
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gout", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"MakeInsetPanel", "[", 
         RowBox[{
          RowBox[{"ql", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "*", "1.2"}], ",", "0.2"}], "}"}], ",", "0.99", ",", 
          "cltaspect"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "ql", "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gout2", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"MakeInsetPanel", "[", 
         RowBox[{
          RowBox[{"ql2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "*", "1.2"}], ",", "0.2"}], "}"}], ",", "0.99", ",", 
          "cltaspect"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "ql2", "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<~/text/Submit/SizeDistn/Figures/hclt.pdf\>\"", ",", "gout"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<~/text/Submit/SizeDistn/Figures/hclt2.pdf\>\"", ",", "gout2"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.667400013002552*^9, 3.667400021905546*^9}, {
  3.667400088074733*^9, 3.667400088457539*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Circle plots", "Subsection",
 CellChangeTimes->{{3.625629291959159*^9, 3.625629292430339*^9}, {
  3.62562946890558*^9, 3.625629480870523*^9}, {3.625638168929693*^9, 
  3.625638170944517*^9}, {3.625638218447589*^9, 3.6256382191427193`*^9}, {
  3.6674000528267403`*^9, 3.6674000539771233`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Circlesdefinitions", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cout", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"RandomRotate", "[", 
            RowBox[{
             RowBox[{"nrotate", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "0.004", ",", "polyt", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "*", "1.1"}], ",", "0.2"}], "}"}], ",", "0.9", 
             ",", "dcolor1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "nrotate", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{"False", ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{
               RowBox[{"Graphics", "[", 
                RowBox[{"{", 
                 RowBox[{"dcolor1", ",", "Thick", ",", 
                  RowBox[{"Circle", "[", "]"}]}], "}"}], "]"}], ",", 
               RowBox[{"PlotRangePadding", "\[Rule]", "0.13"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "Center", ",", 
             RowBox[{"{", 
              RowBox[{"0.9", ",", "0.9"}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<~/text/Submit/SizeDistn/Figures/hcirc.pdf\>\"", ",", "cout"}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.60553308433578*^9, 3.605533244387864*^9}, {
   3.605533286402628*^9, 3.605533382557582*^9}, {3.605533418365016*^9, 
   3.605533532551558*^9}, {3.605533660416094*^9, 3.6055336771681633`*^9}, {
   3.6055337152797823`*^9, 3.605533718303228*^9}, {3.605533796971936*^9, 
   3.605533869507262*^9}, {3.605533906951352*^9, 3.605533989346776*^9}, 
   3.605534115447397*^9, {3.605534228361939*^9, 3.6055343149485683`*^9}, {
   3.6055344253694143`*^9, 3.605534467411037*^9}, {3.6055351930414877`*^9, 
   3.6055351943390427`*^9}, {3.6055352980047293`*^9, 
   3.6055353069590683`*^9}, {3.60553539213625*^9, 3.605535392515624*^9}, {
   3.6055354372465057`*^9, 3.605535498698743*^9}, {3.605535561314129*^9, 
   3.605535565812224*^9}, {3.605535599472025*^9, 3.605535740396454*^9}, {
   3.605535824758638*^9, 3.605535825666349*^9}, 3.605535986711402*^9, {
   3.605536019325581*^9, 3.605536031464151*^9}, {3.6055361711367598`*^9, 
   3.605536297809538*^9}, {3.605539748240939*^9, 3.605539847884972*^9}, {
   3.605539893380579*^9, 3.605539900047658*^9}, {3.605539976440744*^9, 
   3.605540086906625*^9}, 3.6055404049498796`*^9, {3.605540521697207*^9, 
   3.605540540039747*^9}, {3.605540683052094*^9, 3.605540714424954*^9}, {
   3.605548950260284*^9, 3.6055489538103848`*^9}, {3.6055490081852827`*^9, 
   3.605549027503275*^9}, 3.6055493788104258`*^9, {3.605549428305064*^9, 
   3.6055495780724897`*^9}, {3.605549746138245*^9, 3.605550014384386*^9}, {
   3.605551115598937*^9, 3.6055512232638817`*^9}, {3.605551254642208*^9, 
   3.605551277239316*^9}, 3.605551335117607*^9, {3.605551381811528*^9, 
   3.605551405801948*^9}, {3.605551523438225*^9, 3.6055516450095987`*^9}, {
   3.605551847739657*^9, 3.6055518756474533`*^9}, {3.605611913418942*^9, 
   3.6056119600220413`*^9}, {3.605612042146551*^9, 3.605612201331931*^9}, {
   3.6056122542809467`*^9, 3.6056122574878674`*^9}, {3.605612288761272*^9, 
   3.605612338175005*^9}, {3.605612377221277*^9, 3.605612387882717*^9}, {
   3.6056124718660717`*^9, 3.605612478279746*^9}, {3.605612635938439*^9, 
   3.6056126388239803`*^9}, {3.605612719847828*^9, 3.605612832401017*^9}, {
   3.605612866831197*^9, 3.6056128811665163`*^9}, {3.605612919214116*^9, 
   3.6056129261311073`*^9}, {3.605612964425189*^9, 3.6056129775706797`*^9}, {
   3.605613022006765*^9, 3.605613023126607*^9}, {3.605613326809471*^9, 
   3.6056133680743227`*^9}, {3.605613402681511*^9, 3.605613410224118*^9}, {
   3.60561455353664*^9, 3.605614714727832*^9}, {3.60561474853754*^9, 
   3.605614758903138*^9}, {3.605614810918612*^9, 3.605614857620104*^9}, {
   3.605614888217369*^9, 3.605614935131858*^9}, {3.605619175425349*^9, 
   3.605619193966597*^9}, {3.60561922970935*^9, 3.605619254277018*^9}, {
   3.605619376734473*^9, 3.605619413123149*^9}, {3.605619448963217*^9, 
   3.605619464122676*^9}, {3.605619533830793*^9, 3.60561973218358*^9}, {
   3.605619791140764*^9, 3.6056199092164507`*^9}, {3.605619959365905*^9, 
   3.605620002067877*^9}, {3.605620035610716*^9, 3.605620036266068*^9}, {
   3.605620117701941*^9, 3.6056201266681747`*^9}, {3.605620194020619*^9, 
   3.605620227937735*^9}, {3.60562049628706*^9, 3.605620505606358*^9}, {
   3.6056205563096037`*^9, 3.6056205811734*^9}, {3.605620773691868*^9, 
   3.6056208844983883`*^9}, {3.605620958058208*^9, 3.6056209817388887`*^9}, {
   3.6056222941170073`*^9, 3.605622371225308*^9}, {3.60562247595817*^9, 
   3.605622497421344*^9}, {3.605623682696966*^9, 3.6056236893832207`*^9}, {
   3.605623776167966*^9, 3.605623983350543*^9}, {3.605624088491136*^9, 
   3.605624119006461*^9}, {3.6056241879883223`*^9, 3.605624189938946*^9}, {
   3.605624224906131*^9, 3.60562428261579*^9}, {3.605624756573182*^9, 
   3.6056248739915533`*^9}, {3.605624915030857*^9, 3.6056249325644836`*^9}, {
   3.605624977323806*^9, 3.605625026186531*^9}, {3.6056250720420847`*^9, 
   3.605625249272146*^9}, {3.605625352542109*^9, 3.605625353943885*^9}, {
   3.6256294972409477`*^9, 3.62562949814249*^9}, {3.625629537317359*^9, 
   3.6256295388134403`*^9}, {3.625629859513444*^9, 3.6256298646015463`*^9}, {
   3.62562995663758*^9, 3.62562998466788*^9}, 3.625630028266679*^9, {
   3.6256303198334713`*^9, 3.625630323198784*^9}, {3.62563036570327*^9, 
   3.62563039963507*^9}, {3.6256304571937943`*^9, 3.625630481088616*^9}, {
   3.6256307197510433`*^9, 3.625630724013232*^9}, 3.625630792714861*^9, 
   3.6256308602968388`*^9, 3.625630901447184*^9, {3.625630971620879*^9, 
   3.62563097200315*^9}, {3.6256310262981358`*^9, 3.625631026680667*^9}, {
   3.6256311210860023`*^9, 3.625631122229021*^9}, {3.625631180428067*^9, 
   3.6256312338327427`*^9}, {3.625631296439715*^9, 3.625631361340167*^9}, {
   3.625631641146125*^9, 3.625631672798875*^9}, {3.625631917336727*^9, 
   3.625631955161853*^9}, 3.625636879114921*^9, {3.625636939514018*^9, 
   3.625636968404492*^9}, {3.625637151293158*^9, 3.625637163916438*^9}, {
   3.625638035695594*^9, 3.6256380718244343`*^9}, {3.625638423424592*^9, 
   3.625638424567092*^9}, {3.625638495598221*^9, 3.625638554483243*^9}, {
   3.625638633920888*^9, 3.625638653958006*^9}, {3.625638709069124*^9, 
   3.625638722644394*^9}, {3.625638794673458*^9, 3.625638795160426*^9}, 
   3.625638870878113*^9, 3.625639307308247*^9, {3.625639374560967*^9, 
   3.625639375015888*^9}, 3.625639408048668*^9, {3.625640281084154*^9, 
   3.625640283874855*^9}, {3.625648479250292*^9, 3.6256484915283422`*^9}, 
   3.6256485394731693`*^9, {3.6256485945716333`*^9, 3.6256486255787153`*^9}, {
   3.625656694797266*^9, 3.6256566992380657`*^9}, {3.6257173914146557`*^9, 
   3.625717448829954*^9}, {3.625717487572681*^9, 3.6257175077222633`*^9}, {
   3.6257175810233803`*^9, 3.625717581262136*^9}, {3.625717615261239*^9, 
   3.625717620421678*^9}, {3.6257177083151493`*^9, 3.625717712321107*^9}, {
   3.625717758120885*^9, 3.625717768638956*^9}, 3.6257178293490353`*^9, {
   3.625717877906652*^9, 3.625717886682815*^9}, {3.625717963254588*^9, 
   3.625718005109304*^9}, {3.625718110224697*^9, 3.6257181313760223`*^9}, {
   3.62571878761487*^9, 3.625718894840624*^9}, {3.625718927697283*^9, 
   3.625718990836665*^9}, 3.6257190708019457`*^9, {3.62571922481107*^9, 
   3.625719225386121*^9}, {3.625719287273334*^9, 3.625719357180414*^9}, {
   3.625719394973074*^9, 3.6257193954750338`*^9}, {3.625719848626029*^9, 
   3.625719851072315*^9}, {3.62571990187073*^9, 3.625719915981584*^9}, {
   3.625721901508604*^9, 3.625721903724262*^9}, {3.6257219458512363`*^9, 
   3.625721955739273*^9}, {3.625723238261797*^9, 3.625723276667038*^9}, {
   3.625723307546232*^9, 3.625723310664942*^9}, {3.62572337272847*^9, 
   3.6257233764220943`*^9}, {3.625724059675737*^9, 3.6257240624508057`*^9}, {
   3.625724094035304*^9, 3.625724094552741*^9}, {3.625724404125848*^9, 
   3.6257244115805197`*^9}, {3.625724461611549*^9, 3.6257244622016993`*^9}, 
   3.625724570958927*^9, {3.625724636180007*^9, 3.625724657443548*^9}, {
   3.625724705219535*^9, 3.625724724703024*^9}, {3.625724802412663*^9, 
   3.6257248241148233`*^9}, {3.625724924303548*^9, 3.625724935470249*^9}, 
   3.625724967254442*^9, {3.62572501126863*^9, 3.625725014322877*^9}, {
   3.625725161718561*^9, 3.625725183373136*^9}, 3.625725511112748*^9, {
   3.625725707022327*^9, 3.625725724685474*^9}, {3.625725758918488*^9, 
   3.625725777011495*^9}, {3.625725807107367*^9, 3.625725827337406*^9}, 
   3.6257259104078197`*^9, {3.625726072624799*^9, 3.625726082394884*^9}, 
   3.625726174013837*^9, 3.625726209914735*^9, 3.625726245138942*^9, {
   3.625726306247579*^9, 3.625726330446787*^9}, {3.625726383348155*^9, 
   3.62572640544258*^9}, {3.625726599971167*^9, 3.625726614833838*^9}, 
   3.625731259179521*^9, {3.6257322901514606`*^9, 3.625732306749832*^9}, {
   3.625732405946539*^9, 3.625732435792451*^9}, {3.6257327594837008`*^9, 
   3.625732777010133*^9}, 3.6257333089983377`*^9, 3.625733343540613*^9, {
   3.625733411988233*^9, 3.625733421584659*^9}, {3.625733537309057*^9, 
   3.6257335379310837`*^9}, {3.625733599594619*^9, 3.625733599936615*^9}, {
   3.625733714599834*^9, 3.6257337355565367`*^9}, {3.625733819281581*^9, 
   3.625733843519915*^9}, {3.6258297524291553`*^9, 3.625829790680964*^9}, {
   3.625829823289275*^9, 3.62582982757625*^9}, {3.6258298649107523`*^9, 
   3.625829890797153*^9}, {3.6258304834783773`*^9, 3.6258304907815027`*^9}, {
   3.625830553067087*^9, 3.625830553602961*^9}, 3.625830606599637*^9, {
   3.625830899180476*^9, 3.625830899555884*^9}, 3.625831113955804*^9, {
   3.625831453678368*^9, 3.625831478323543*^9}, {3.625832683507566*^9, 
   3.6258326846258993`*^9}, {3.6258328316141443`*^9, 3.625832833763082*^9}, {
   3.625833124922357*^9, 3.6258331536149406`*^9}, {3.625833336857719*^9, 
   3.625833340047874*^9}, 3.625833386485777*^9, 3.625833422932222*^9, {
   3.6258334626990957`*^9, 3.62583347341004*^9}, {3.625833568094214*^9, 
   3.625833600771789*^9}, {3.667399086438304*^9, 3.667399105596958*^9}, 
   3.667399228781342*^9, {3.667399329788986*^9, 3.6673993418210077`*^9}, {
   3.667399427101131*^9, 3.66739942763553*^9}, {3.6673998918610783`*^9, 
   3.667399902771394*^9}, {3.6674000569708767`*^9, 3.667400079801558*^9}, 
   3.667400713930084*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1060, 1223},
WindowMargins->{{534, Automatic}, {Automatic, 17}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
Magnification:>1.5 Inherited,
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 25, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 176, 4, 46, "Text"],
Cell[CellGroupData[{
Cell[758, 28, 355, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[1138, 37, 93, 1, 65, "Subsection"],
Cell[1234, 40, 637, 15, 76, "Text"],
Cell[1874, 57, 767, 11, 164, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[2678, 73, 195, 3, 51, "Subsection"],
Cell[2876, 78, 19101, 443, 2494, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[22014, 526, 291, 4, 51, "Subsection"],
Cell[22308, 532, 5229, 151, 894, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[27574, 688, 298, 4, 51, "Subsection"],
Cell[27875, 694, 10933, 171, 294, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/Iversen.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     58742,       1511]
NotebookOptionsPosition[     56489,       1430]
NotebookOutlinePosition[     56881,       1447]
CellTagsIndexPosition[     56838,       1444]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Rate vs number: enzymes", "Title",
 CellChangeTimes->{{3.667664560912278*^9, 3.667664576079558*^9}}],

Cell[CellGroupData[{

Cell["Notes", "Section",
 CellChangeTimes->{{3.667664700455845*^9, 3.667664700999259*^9}}],

Cell["For original article, see Iversen14.pdf", "Text",
 CellChangeTimes->{{3.667649871822385*^9, 3.667649875685549*^9}, {
  3.667650352907675*^9, 3.6676503559063597`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Lomax vs gamma: general aspects & fit", "Section",
 CellChangeTimes->{{3.667664621936063*^9, 3.667664635415419*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", "0.72"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "1"}], ")"}], "b", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", "*", "y"}]}], ")"}], 
      RowBox[{"-", "a"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "8"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "1"}], ")"}], "b", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"b", "*", "y"}]}], ")"}], 
     RowBox[{"-", "a"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "b"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.613972689360167*^9, 3.613972776955338*^9}, {
   3.613972835985811*^9, 3.6139728367099323`*^9}, {3.6139728947751913`*^9, 
   3.613972926974101*^9}, {3.613972966796959*^9, 3.613973006628368*^9}, {
   3.6139730759199*^9, 3.61397308017566*^9}, {3.6139732222100353`*^9, 
   3.613973284478613*^9}, {3.613973366724464*^9, 3.6139733749550734`*^9}, 
   3.613973408331357*^9, {3.613983338508895*^9, 3.613983370996757*^9}, {
   3.667654225147965*^9, 3.667654225626203*^9}, {3.667654257835054*^9, 
   3.667654282289853*^9}, {3.667654491074045*^9, 3.667654516376639*^9}, {
   3.6676545522261066`*^9, 3.667654567269478*^9}, {3.6676546498864803`*^9, 
   3.6676546916398573`*^9}, {3.667654847567985*^9, 3.66765486421482*^9}, {
   3.667654904447811*^9, 3.667655021653839*^9}, {3.667655178718302*^9, 
   3.667655205668529*^9}, {3.667655259069221*^9, 3.6676553461799707`*^9}, 
   3.667655406339799*^9, {3.667655635491556*^9, 3.6676556417869577`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", "0.72"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{",", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"GammaDistribution", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "y"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "8"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "b"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.613972689360167*^9, 3.613972776955338*^9}, {
   3.613972835985811*^9, 3.6139728367099323`*^9}, {3.6139728947751913`*^9, 
   3.613972926974101*^9}, {3.613972966796959*^9, 3.613973006628368*^9}, {
   3.6139730759199*^9, 3.61397308017566*^9}, {3.6139732222100353`*^9, 
   3.613973284478613*^9}, {3.613973366724464*^9, 3.6139733749550734`*^9}, 
   3.613973408331357*^9, {3.613983338508895*^9, 3.613983370996757*^9}, {
   3.613984236260166*^9, 3.613984256546606*^9}, {3.667655530932674*^9, 
   3.667655613994381*^9}, {3.667655693331357*^9, 3.6676557014580803`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Laplace pairs", "Section",
 CellChangeTimes->{{3.667664661839958*^9, 3.667664664287262*^9}}],

Cell[CellGroupData[{

Cell["Gamma and Pareto", "Subsection",
 CellChangeTimes->{{3.667739232703445*^9, 3.667739235062667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PDF", "[", 
   RowBox[{
    RowBox[{"GammaDistribution", "[", 
     RowBox[{"a", ",", "b"}], "]"}], ",", "y"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PDF", "[", 
   RowBox[{
    RowBox[{"ParetoDistribution", "[", 
     RowBox[{
      RowBox[{"1", "/", "b"}], ",", 
      RowBox[{"a", "-", "1"}], ",", "0"}], "]"}], ",", "y"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"LaplaceTransform", "[", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"GammaDistribution", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", "y"}], "]"}], ",", "y", ",", 
     "z"}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"InverseLaplaceTransform", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"b", " ", "z"}]}], ")"}], 
      RowBox[{"-", "a"}]], ",", "z", ",", "y"}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"a", ">", "1"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.667657542519102*^9, 3.6676575595910187`*^9}, {
  3.667657665368045*^9, 3.66765771251018*^9}, {3.667657835398396*^9, 
  3.667657918557721*^9}, {3.66765796027693*^9, 3.667657967356826*^9}, {
  3.667658011573184*^9, 3.667658054244257*^9}, {3.667658130533422*^9, 
  3.667658131515849*^9}, {3.6676581851814623`*^9, 3.667658189435503*^9}, {
  3.667658235501527*^9, 3.667658249571995*^9}, {3.6677318984296703`*^9, 
  3.6677319152878933`*^9}, {3.667731970514316*^9, 3.6677319709515333`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox["b", 
           RowBox[{"-", "a"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox["y", "b"]}]], " ", 
          SuperscriptBox["y", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}]]}], 
         RowBox[{"Gamma", "[", "a", "]"}]], 
        RowBox[{"y", ">", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.66765756298365*^9, 3.6676577136506853`*^9, {3.6676578384023*^9, 
   3.66765791892793*^9}, 3.6676579677371387`*^9, {3.667658027946659*^9, 
   3.6676580547681704`*^9}, 3.6676581324144583`*^9, 3.667658190565117*^9, {
   3.667658236566729*^9, 3.667658250349329*^9}, 3.6677319164957542`*^9, 
   3.667731972610093*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"b", " ", "y"}]}], ")"}], 
          RowBox[{"-", "a"}]]}], 
        RowBox[{"y", "\[GreaterEqual]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.66765756298365*^9, 3.6676577136506853`*^9, {3.6676578384023*^9, 
   3.66765791892793*^9}, 3.6676579677371387`*^9, {3.667658027946659*^9, 
   3.6676580547681704`*^9}, 3.6676581324144583`*^9, 3.667658190565117*^9, {
   3.667658236566729*^9, 3.667658250349329*^9}, 3.6677319164957542`*^9, 
   3.6677319726528187`*^9}],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"b", " ", "z"}]}], ")"}], 
  RowBox[{"-", "a"}]]], "Output",
 CellChangeTimes->{
  3.66765756298365*^9, 3.6676577136506853`*^9, {3.6676578384023*^9, 
   3.66765791892793*^9}, 3.6676579677371387`*^9, {3.667658027946659*^9, 
   3.6676580547681704`*^9}, 3.6676581324144583`*^9, 3.667658190565117*^9, {
   3.667658236566729*^9, 3.667658250349329*^9}, 3.6677319164957542`*^9, 
   3.667731972799754*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["b", 
    RowBox[{"-", "a"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox["y", "b"]}]], " ", 
   SuperscriptBox["y", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "a"}]]}], 
  RowBox[{"Gamma", "[", "a", "]"}]]], "Output",
 CellChangeTimes->{
  3.66765756298365*^9, 3.6676577136506853`*^9, {3.6676578384023*^9, 
   3.66765791892793*^9}, 3.6676579677371387`*^9, {3.667658027946659*^9, 
   3.6676580547681704`*^9}, 3.6676581324144583`*^9, 3.667658190565117*^9, {
   3.667658236566729*^9, 3.667658250349329*^9}, 3.6677319164957542`*^9, 
   3.667731972853793*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generalized gamma: shifted distributions", "Subsection",
 CellChangeTimes->{{3.667739232703445*^9, 3.667739245822699*^9}, {
  3.667747630775053*^9, 3.667747634245576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sub", " ", "=", " ", 
    RowBox[{"a", "\[Rule]", "a"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "a"}], " ", ",", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}]}], "}"}], ";"}], " ", "*)"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "/", "\[Alpha]"}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"GammaDistribution", "[", 
      RowBox[{"\[Lambda]", ",", "a", ",", "1", ",", "d"}], "]"}], ",", "z"}], 
    "]"}], "]"}], "/.", "sub"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"LaplaceTransform", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "a"], ")"}], "\[Lambda]"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"d", "/", "a"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", " ", "z"}], "/", "a"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", " ", "z"}], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Lambda]"}]], " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "z"}], "]"}], " ", "/", 
       RowBox[{"Gamma", "[", "\[Lambda]", "]"}]}]}], ",", "z", ",", "y", ",", 
     
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"d", ">", "0"}]}]}]}], "]"}], "/.", "sub"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InverseLaplaceTransform", "[", 
   RowBox[{
    RowBox[{"LaplaceTransform", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "a"], ")"}], "\[Lambda]"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"d", "/", "a"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", " ", "z"}], "/", "a"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", " ", "z"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Lambda]"}]], " ", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "z"}], "]"}], " ", "/", 
        RowBox[{"Gamma", "[", "\[Lambda]", "]"}]}]}], ",", "z", ",", "y", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"a", ">", "0"}], "&&", 
        RowBox[{"d", ">", "0"}]}]}]}], "]"}], ",", "y", ",", "z"}], "]"}], "/.",
   "sub"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "d"}], " ", "y"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "a"], "+", "y"}], ")"}], 
      RowBox[{"-", "\[Lambda]"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"a", ">", "0"}], "&&", 
      RowBox[{"d", ">", "0"}]}]}]}], "]"}], "/.", 
  "sub"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "d"}], " ", "y"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "a"], "+", "y"}], ")"}], 
      RowBox[{"-", "\[Lambda]"}]]}], " ", "\[Equal]", " ", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "d"}], " ", "y"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", " ", "y"}]}], ")"}], 
      RowBox[{"-", "\[Lambda]"}]]}]}], " ", "/.", "sub"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<d = \[Lambda] \[Gamma]\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6677334813195753`*^9, 3.6677335244226217`*^9}, {
   3.667733564606992*^9, 3.6677335668542*^9}, {3.667733618318173*^9, 
   3.667733621717832*^9}, {3.667733728855279*^9, 3.6677337888687143`*^9}, {
   3.667735872826811*^9, 3.667735876233925*^9}, {3.667735921642014*^9, 
   3.6677359239128942`*^9}, {3.667736005019259*^9, 3.667736025944899*^9}, 
   3.667736136897472*^9, {3.6677361694004393`*^9, 3.6677361767689533`*^9}, {
   3.667736301314364*^9, 3.667736308439245*^9}, {3.667736555078787*^9, 
   3.667736591345355*^9}, {3.667736681342367*^9, 3.6677367063899813`*^9}, 
   3.6677368190214243`*^9, {3.6677377651366253`*^9, 3.667737766872592*^9}, {
   3.667737844143613*^9, 3.667737863767015*^9}, 3.667738179565936*^9, {
   3.667738443100155*^9, 3.667738460124048*^9}, {3.667738500052332*^9, 
   3.66773854159459*^9}, {3.667738598469413*^9, 3.667738623763508*^9}, {
   3.667738718196905*^9, 3.667738723050577*^9}, {3.667738950506016*^9, 
   3.66773899380872*^9}, {3.667739148392693*^9, 3.667739149111885*^9}, {
   3.6677398198775263`*^9, 3.6677398214360228`*^9}, {3.6677398842118063`*^9, 
   3.66773991281221*^9}, 3.667741889102282*^9, {3.6677420629378643`*^9, 
   3.6677420748093452`*^9}, {3.6677421250103283`*^9, 3.667742138912252*^9}, 
   3.6677421876663437`*^9, {3.667742230216298*^9, 3.66774236869515*^9}, {
   3.6677424087996264`*^9, 3.667742424495529*^9}, {3.667742620015333*^9, 
   3.667742620357821*^9}, {3.66774273722932*^9, 3.6677427381818333`*^9}, {
   3.6677427850794077`*^9, 3.667742867956765*^9}, {3.667742901973804*^9, 
   3.667742924724492*^9}, 3.667742961517387*^9, {3.667743661234611*^9, 
   3.667743700729548*^9}, {3.667743739673992*^9, 3.667743795329368*^9}, {
   3.6677456160818863`*^9, 3.667745663383896*^9}, {3.6677456995041237`*^9, 
   3.667745700119883*^9}, {3.667746024182502*^9, 3.667746024862245*^9}, {
   3.667746056639707*^9, 3.667746180797612*^9}, {3.66780776913554*^9, 
   3.667807782933886*^9}, {3.667807817150642*^9, 3.667807839117744*^9}, {
   3.6678078784143753`*^9, 3.667807895428872*^9}, {3.667808038804981*^9, 
   3.6678080458117743`*^9}, {3.6678080973403273`*^9, 3.667808104835721*^9}, {
   3.667808136395574*^9, 3.6678081526988564`*^9}, {3.667808188994944*^9, 
   3.667808226898219*^9}, {3.6678092897806253`*^9, 3.6678094439870157`*^9}, 
   3.667809502203041*^9, {3.667809847488254*^9, 3.667809947366218*^9}, {
   3.6678100236075773`*^9, 3.6678100606931887`*^9}, {3.667810105390977*^9, 
   3.667810119573049*^9}, {3.667810165093967*^9, 3.66781020466124*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"d", "-", "z"}], "a"]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d"}], "+", "z"}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Lambda]"}]]}], 
         RowBox[{"Gamma", "[", "\[Lambda]", "]"}]], 
        RowBox[{"z", ">", "d"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.6678100348711567`*^9, 3.6678100611160593`*^9}, 
   3.667810120645741*^9, {3.667810179661544*^9, 3.66781020580158*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "d"}], " ", "y"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "a"], "+", "y"}], ")"}], 
   RowBox[{"-", "\[Lambda]"}]]}]], "Output",
 CellChangeTimes->{{3.6678100348711567`*^9, 3.6678100611160593`*^9}, 
   3.667810120645741*^9, {3.667810179661544*^9, 3.6678102060169563`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "d"}], "+", "z"}], "a"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "z"}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Lambda]"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "d"}], "+", "z"}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[Lambda]", "]"}]]], "Output",
 CellChangeTimes->{{3.6678100348711567`*^9, 3.6678100611160593`*^9}, 
   3.667810120645741*^9, {3.667810179661544*^9, 3.667810206220549*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox["d", "a"]], " ", 
   RowBox[{"ExpIntegralE", "[", 
    RowBox[{"\[Lambda]", ",", 
     FractionBox["d", "a"]}], "]"}]}], "a"]], "Output",
 CellChangeTimes->{{3.6678100348711567`*^9, 3.6678100611160593`*^9}, 
   3.667810120645741*^9, {3.667810179661544*^9, 3.66781020649676*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "a"], ")"}], "\[Lambda]"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "d"}], " ", "y"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "a"], "+", "y"}], ")"}], 
    RowBox[{"-", "\[Lambda]"}]]}], "\[Equal]", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "d"}], " ", "y"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"a", " ", "y"}]}], ")"}], 
    RowBox[{"-", "\[Lambda]"}]]}]}]], "Output",
 CellChangeTimes->{{3.6678100348711567`*^9, 3.6678100611160593`*^9}, 
   3.667810120645741*^9, {3.667810179661544*^9, 3.667810206503378*^9}}],

Cell[BoxData["\<\"d = \[Lambda] \[Gamma]\"\>"], "Print",
 CellChangeTimes->{{3.667810180401306*^9, 3.667810206509882*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots for Laplace pairs", "Section",
 CellChangeTimes->{{3.667664736903604*^9, 3.6676647392070293`*^9}, {
  3.6678149191092253`*^9, 3.6678149201078997`*^9}, {3.6681789946979313`*^9, 
  3.668178996822609*^9}}],

Cell[CellGroupData[{

Cell["Initialize", "Subsection",
 CellChangeTimes->{{3.667664823223412*^9, 3.667664828318672*^9}, {
  3.6678149298922653`*^9, 3.667814976451724*^9}, {3.6680317192912703`*^9, 
  3.6680317226825333`*^9}}],

Cell[CellGroupData[{

Cell["Define LomaxExp and GammaShift and help functions", "Subsubsection",
 CellChangeTimes->{{3.667904676943179*^9, 3.6679046797025146`*^9}, {
   3.6679047565341253`*^9, 3.667904761591486*^9}, {3.6680118411093063`*^9, 
   3.668011850835956*^9}, 3.66803173487534*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"define", " ", "LomaxExp", " ", "and", " ", "GammaShift"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LomaxT", "[", 
     RowBox[{"z_", ",", "a_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", "z"}]}], "]"}], " ", "+", " ", 
     RowBox[{"\[Gamma]", " ", "z"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", " ", "=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], " ", 
          RowBox[{"LomaxT", "[", 
           RowBox[{"z", ",", "a", ",", "\[Gamma]"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"a", ">", "0"}], "&&", 
          RowBox[{"\[Gamma]", ">", "0"}], "&&", 
          RowBox[{"\[Lambda]", ">", "0"}]}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LomaxExp", "[", 
     RowBox[{"z_", ",", "a_", ",", "\[Gamma]_", ",", "\[Lambda]_"}], "]"}], ":=",
     " ", 
    RowBox[{"k", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], " ", 
       RowBox[{"LomaxT", "[", 
        RowBox[{"z", ",", "a", ",", "\[Gamma]"}], "]"}]}]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GammaT", "[", 
     RowBox[{"z_", ",", "a_", ",", "\[Gamma]_", ",", "\[Lambda]_"}], "]"}], ":=",
     " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", "\[Lambda]"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Lambda]"}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"z", "-", 
          RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"z", "/", "a"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kg", " ", "=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], " ", 
          RowBox[{"GammaT", "[", 
           RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], 
           "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"\[Gamma]", " ", "\[Lambda]"}], ",", "\[Infinity]"}], "}"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"a", ">", "0"}], "&&", 
          RowBox[{"\[Gamma]", ">", "0"}], "&&", 
          RowBox[{"\[Lambda]", ">", "0"}]}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GammaShift", "[", 
     RowBox[{"z_", ",", "a_", ",", "\[Gamma]_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"kg", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], " ", 
       RowBox[{"GammaT", "[", 
        RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}]], 
     
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", 
       RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "<<", "\"\<~/text/Books/Pattern/Chapters/00_Global/Figures/colorsInit.m\>\
\""}], ";", 
    RowBox[{"pstyle", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".02", "]"}], ",", 
       RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LinLogLinColor", "[", 
      RowBox[{"z_", ",", "a_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], "z"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", "z"}]}], ")"}], "2"]], ",", 
        FractionBox["a", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", "z"}]}], ")"}], "2"]]}], "}"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "+", 
        FractionBox["a", 
         RowBox[{"1", "+", 
          RowBox[{"a", " ", "z"}]}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaColor", "[", 
      RowBox[{"z_", ",", "a_", ",", "\[Gamma]_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"z", "\[LessEqual]", 
        RowBox[{"1.004", "*", "\[Gamma]", " ", "\[Lambda]"}]}], ",", " ", 
       "dcolor3", ",", 
       RowBox[{"Blend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"dcolor2", ",", "dcolor1"}], "}"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"1", "-", "\[Lambda]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"z", "-", 
               RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}],
         "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cblendLomax", "[", 
      RowBox[{"z_", ",", "a_", ",", "\[Gamma]_"}], "]"}], " ", ":=", 
     RowBox[{"Blend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dcolor3", ",", "dcolor2", ",", "dcolor1"}], "}"}], ",", 
       RowBox[{"LinLogLinColor", "[", 
        RowBox[{"z", ",", "a", ",", "\[Gamma]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cblendLomax2", "[", 
      RowBox[{"z_", ",", "a_", ",", "\[Gamma]_"}], "]"}], " ", ":=", 
     RowBox[{"Blend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dcolor3", ",", "dcolor2", ",", "dcolor1"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"LinLogLinColor", "[", 
          RowBox[{"z", ",", "a", ",", "\[Gamma]"}], "]"}], "^", "2"}], "/", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"LinLogLinColor", "[", 
           RowBox[{"z", ",", "a", ",", "\[Gamma]"}], "]"}], "^", "2"}], 
         "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeInsetPanel", "[", 
      RowBox[{"p_", ",", "center_", ",", "size_", ",", "aspectratio_", ",", 
       RowBox[{"padding_:", "0.13"}]}], "]"}], ":=", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"p", ",", 
         RowBox[{"PlotRangePadding", "\[Rule]", "padding"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", "center", ",",
        "Center", ",", 
       RowBox[{"{", 
        RowBox[{"size", ",", 
         RowBox[{"aspectratio", "*", "size"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.667810473339335*^9, 3.667810563443264*^9}, {
   3.6678106301305943`*^9, 3.667810690272813*^9}, {3.667810819776518*^9, 
   3.6678108310247602`*^9}, {3.667815067972587*^9, 3.6678150687712317`*^9}, {
   3.667816026198389*^9, 3.667816102892684*^9}, {3.667816148284862*^9, 
   3.6678163233554296`*^9}, {3.667816419683258*^9, 3.667816433507104*^9}, {
   3.667817429532586*^9, 3.667817446988638*^9}, {3.667923942066399*^9, 
   3.667924006857429*^9}, {3.667924057394783*^9, 3.667924061265853*^9}, {
   3.667924194143701*^9, 3.667924341121086*^9}, {3.667924393216732*^9, 
   3.667924411151493*^9}, {3.667924584432227*^9, 3.66792459228736*^9}, {
   3.6679247498622303`*^9, 3.667924824061164*^9}, {3.667924984909779*^9, 
   3.667925016004826*^9}, {3.667925445579378*^9, 3.667925465409954*^9}, 
   3.667925644097713*^9, 3.667925682273404*^9, 3.667926407374835*^9, {
   3.668011295902151*^9, 3.668011296663085*^9}, {3.6680118565244007`*^9, 
   3.668011857804749*^9}, {3.668011950405594*^9, 3.668011990923881*^9}, {
   3.668012061540251*^9, 3.668012061939674*^9}, {3.6680128029358664`*^9, 
   3.668012839472122*^9}, {3.668014080650093*^9, 3.668014204415852*^9}, {
   3.6680143048800488`*^9, 3.668014369231585*^9}, 3.668014481879191*^9, {
   3.668014542367785*^9, 3.668014543806842*^9}, {3.668014584782872*^9, 
   3.6680145866146803`*^9}, {3.668014721086322*^9, 3.668014730886195*^9}, {
   3.6680148113984213`*^9, 3.668014813229437*^9}, {3.668017930014679*^9, 
   3.668017976542038*^9}, 3.668018033413515*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print distributions and show that integrals equal one", "Subsubsection",
 CellChangeTimes->{{3.667904676943179*^9, 3.6679046797025146`*^9}, {
  3.6679047321829557`*^9, 3.667904744031435*^9}, {3.6679048518149137`*^9, 
  3.6679048566775713`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<LomaxExp[z,a,\[Gamma],\[Lambda]] = \>\"", ",", " ", 
   RowBox[{"LomaxExp", "[", 
    RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], ",", 
   " ", "\"\< or \>\"", ",", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"LomaxExp", "[", 
      RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], "/.", 
     RowBox[{"\[Gamma]", "\[Rule]", 
      RowBox[{"d", "/", "\[Lambda]"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<GammaShift[z,a,\[Gamma],\[Lambda]] = \>\"", ",", " ", 
   RowBox[{"GammaShift", "[", 
    RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], ",", 
   " ", "\"\< or \>\"", ",", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"GammaShift", "[", 
      RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], "/.", 
     RowBox[{"\[Gamma]", "\[Rule]", 
      RowBox[{"d", "/", "\[Lambda]"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total integral LomaxExp = \>\"", ",", "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"LomaxExp", "[", 
      RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"\[Gamma]", ">", "0"}], "&&", 
       RowBox[{"\[Lambda]", ">", "0"}]}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Total integral GammaShift = \>\"", ",", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"GammaShift", "[", 
      RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"\[Gamma]", ">", "0"}], "&&", 
       RowBox[{"\[Lambda]", ">", "0"}]}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6678163157630987`*^9, 3.6678163194030743`*^9}, 
   3.667816441131192*^9, {3.667816671699161*^9, 3.66781671175248*^9}, {
   3.667816748337893*^9, 3.667816757705695*^9}, {3.667816994688284*^9, 
   3.6678170329193068`*^9}, {3.667817136030191*^9, 3.66781723160575*^9}, {
   3.667817395606319*^9, 3.667817410292767*^9}, {3.667904750423524*^9, 
   3.6679047518145638`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LomaxExp[z,a,\[Gamma],\[Lambda]] = \"\>", "\[InvisibleSpace]", 
   
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Gamma]", " ", "\[Lambda]"}], "a"]}], "-", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", "z"}]}], "]"}]}], ")"}]}]}]]}], 
    RowBox[{"ExpIntegralE", "[", 
     RowBox[{"\[Lambda]", ",", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Lambda]"}], "a"]}], "]"}]], 
   "\[InvisibleSpace]", "\<\" or \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"a", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "d"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "a"], "+", "z"}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", " ", "z"}]}], ")"}], 
      RowBox[{"-", "\[Lambda]"}]]}], 
    RowBox[{"ExpIntegralE", "[", 
     RowBox[{"\[Lambda]", ",", 
      FractionBox["d", "a"]}], "]"}]]}],
  SequenceForm[
  "LomaxExp[z,a,\[Gamma],\[Lambda]] = ", $CellContext`a (
    E^((((-1)/$CellContext`a) $CellContext`\[Gamma]) $CellContext`\[Lambda] - \
$CellContext`\[Lambda] ($CellContext`z $CellContext`\[Gamma] + 
       Log[1 + $CellContext`a $CellContext`z]))/
    ExpIntegralE[$CellContext`\[Lambda], ($CellContext`a^(-1) $CellContext`\
\[Gamma]) $CellContext`\[Lambda]]), 
   " or ", ($CellContext`a 
    E^((-$CellContext`d) ($CellContext`a^(-1) + $CellContext`z))) ((
      1 + $CellContext`a $CellContext`z)^(-$CellContext`\[Lambda])/
    ExpIntegralE[$CellContext`\[Lambda], $CellContext`a^(-1) $CellContext`d])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6678167131133957`*^9, 3.667816759218904*^9, {3.6678170145294724`*^9, 
   3.667817033317623*^9}, {3.667817164468128*^9, 3.667817188048877*^9}, 
   3.667817232564228*^9, 3.667817411471161*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"GammaShift[z,a,\[Gamma],\[Lambda]] = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"-", "\[Lambda]"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["z", "a"]}], "+", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", "\[Lambda]"}], "a"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"z", "-", 
          RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}], "]"}]}]}]], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"z", "-", 
       RowBox[{"\[Gamma]", " ", "\[Lambda]"}]}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[Lambda]", "]"}]], 
   "\[InvisibleSpace]", "\<\" or \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"-", "\[Lambda]"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"d", "-", "z"}], "a"]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "z"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Lambda]"}]], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "z"}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[Lambda]", "]"}]]}],
  SequenceForm[
  "GammaShift[z,a,\[Gamma],\[Lambda]] = ", (($CellContext`a^(-$CellContext`\
\[Lambda]) 
     E^(((-1)/$CellContext`a) $CellContext`z + ($CellContext`a^(-1) \
$CellContext`\[Gamma]) $CellContext`\[Lambda] - (1 - $CellContext`\[Lambda]) 
       Log[$CellContext`z - $CellContext`\[Gamma] $CellContext`\[Lambda]]))/
    Gamma[$CellContext`\[Lambda]]) 
   HeavisideTheta[$CellContext`z - $CellContext`\[Gamma] $CellContext`\
\[Lambda]], 
   " or ", ((($CellContext`a^(-$CellContext`\[Lambda]) 
      E^($CellContext`a^(-1) ($CellContext`d - $CellContext`z))) \
(-$CellContext`d + $CellContext`z)^(-1 + $CellContext`\[Lambda]))/
    Gamma[$CellContext`\[Lambda]]) 
   HeavisideTheta[-$CellContext`d + $CellContext`z]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6678167131133957`*^9, 3.667816759218904*^9, {3.6678170145294724`*^9, 
   3.667817033317623*^9}, {3.667817164468128*^9, 3.667817188048877*^9}, 
   3.667817232564228*^9, 3.667817411480218*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total integral LomaxExp = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Total integral LomaxExp = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6678167131133957`*^9, 3.667816759218904*^9, {3.6678170145294724`*^9, 
   3.667817033317623*^9}, {3.667817164468128*^9, 3.667817188048877*^9}, 
   3.667817232564228*^9, 3.667817411764501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total integral GammaShift = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Total integral GammaShift = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6678167131133957`*^9, 3.667816759218904*^9, {3.6678170145294724`*^9, 
   3.667817033317623*^9}, {3.667817164468128*^9, 3.667817188048877*^9}, 
   3.667817232564228*^9, 3.6678174134497843`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Fit to Iversen 2014 frequency data (molecules / s), figure 2B\
\>", "Subsection",
 CellChangeTimes->{{3.667664823223412*^9, 3.667664828318672*^9}, {
  3.6678149298922653`*^9, 3.667814976451724*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "0.05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "=", "1.6"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"13", "*", 
       RowBox[{"LomaxExp", "[", 
        RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "8"}], "}"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "pstyle"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "300"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cblendLomax2", "[", 
          RowBox[{"#1", ",", "a", ",", "\[Gamma]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "z", "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"LomaxExp", "[", 
          RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0.6", ",", "50"}], "}"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "pstyle"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "600"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "0.7"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cblendLomax2", "[", 
          RowBox[{
           RowBox[{"\[ExponentialE]", "^", 
            RowBox[{"(", "#1", ")"}]}], ",", "a", ",", "\[Gamma]"}], "]"}], 
         "&"}], ")"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"GammaShift", "[", 
       RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "pstyle"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "2000"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GammaColor", "[", 
          RowBox[{"#1", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
         "&"}], ")"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p4", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"z", "^", "2"}]}], "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "pstyle"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pout", " ", "=", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeInsetPanel", "[", 
        RowBox[{"p1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "0.90", ",", "1.0"}], "]"}], 
       ",", 
       RowBox[{"MakeInsetPanel", "[", 
        RowBox[{"p2", ",", 
         RowBox[{"{", 
          RowBox[{"2.2", ",", "1"}], "}"}], ",", "0.99", ",", "1.0"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"MakeInsetPanel", "[", 
        RowBox[{"p3", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.2"}], "}"}], ",", "0.99", ",", "1.0"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"MakeInsetPanel", "[", 
        RowBox[{"p4", ",", 
         RowBox[{"{", 
          RowBox[{"2.2", ",", "0.2"}], "}"}], ",", "0.99", ",", "1.0"}], 
        "]"}]}], "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<~/Desktop/pout.pdf\>\"", ",", "pout"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.667666168295392*^9, 3.66766621915884*^9}, {
   3.66766625844125*^9, 3.667666267614913*^9}, {3.6676662993601923`*^9, 
   3.6676663262394876`*^9}, {3.6676663795442867`*^9, 
   3.6676664333666477`*^9}, {3.6676664643352737`*^9, 3.6676664757268333`*^9}, 
   3.66766706553478*^9, 3.667667142173827*^9, {3.6676672004301367`*^9, 
   3.667667241964633*^9}, {3.66766756578852*^9, 3.6676675835634327`*^9}, {
   3.667667734348282*^9, 3.667667750452024*^9}, 3.6676680090908813`*^9, {
   3.66766833505998*^9, 3.6676683820253687`*^9}, {3.6676684998322897`*^9, 
   3.667668556951419*^9}, 3.667668594839405*^9, {3.6676686488880367`*^9, 
   3.667668665360574*^9}, {3.667668793992983*^9, 3.667668794566326*^9}, {
   3.6676688251665*^9, 3.667668930309869*^9}, 3.667669024654674*^9, {
   3.667669055486834*^9, 3.667669075845511*^9}, {3.667814371921241*^9, 
   3.667814372624442*^9}, {3.66781447453725*^9, 3.667814599466707*^9}, {
   3.6678146459289293`*^9, 3.667814660182212*^9}, {3.6678150147887783`*^9, 
   3.6678150153718023`*^9}, {3.667818174928677*^9, 3.667818175399808*^9}, 
   3.6678186239745817`*^9, {3.66781872518183*^9, 3.667818725597278*^9}, 
   3.667904445890316*^9, {3.667904487393324*^9, 3.667904498456934*^9}, {
   3.667904582840878*^9, 3.667904614711506*^9}, 3.667904822351618*^9, {
   3.667904875983322*^9, 3.667904877165715*^9}, {3.667923876163576*^9, 
   3.667923902954234*^9}, 3.667923937996551*^9, {3.6679244336164083`*^9, 
   3.6679244633433847`*^9}, {3.667924518032124*^9, 3.6679245451029043`*^9}, {
   3.667924655456853*^9, 3.667924660062744*^9}, {3.667925064037382*^9, 
   3.6679251518198023`*^9}, {3.667925203045609*^9, 3.667925242507045*^9}, {
   3.667925282293042*^9, 3.667925323451714*^9}, {3.66792537375455*^9, 
   3.667925407786481*^9}, 3.667925499619317*^9, {3.667925559330557*^9, 
   3.667925560249579*^9}, {3.6679256687696753`*^9, 3.6679256765770903`*^9}, {
   3.6679257213468227`*^9, 3.667925751193769*^9}, {3.667925953225582*^9, 
   3.667926024287846*^9}, {3.667926055816325*^9, 3.6679260628955307`*^9}, {
   3.667926218311688*^9, 3.667926302686343*^9}, {3.667926384742557*^9, 
   3.667926416196987*^9}, {3.667926448269824*^9, 3.6679265046605463`*^9}, {
   3.6679265563258677`*^9, 3.66792665595653*^9}, {3.667926689484468*^9, 
   3.6679266903075542`*^9}, {3.667927987485729*^9, 3.667927996716968*^9}, {
   3.667928410939887*^9, 3.6679284178592787`*^9}, {3.668011303447516*^9, 
   3.668011304455544*^9}, {3.668011385392078*^9, 3.668011389047497*^9}, {
   3.668011435648859*^9, 3.6680114896155777`*^9}, {3.668012020117004*^9, 
   3.66801218979459*^9}, {3.668012224794763*^9, 3.668012262722131*^9}, {
   3.6680123073555613`*^9, 3.6680124914893208`*^9}, {3.6680125751796503`*^9, 
   3.668012594736216*^9}, 3.668012646593738*^9, {3.668012846096143*^9, 
   3.66801286203197*^9}, {3.668012900928074*^9, 3.6680129141999083`*^9}, {
   3.668012952135971*^9, 3.668013039990279*^9}, {3.668013149503789*^9, 
   3.668013156189666*^9}, {3.668013671204116*^9, 3.668013725723701*^9}, {
   3.668013810467572*^9, 3.668013834787241*^9}, {3.66801386522775*^9, 
   3.668013943330411*^9}, {3.66801440964115*^9, 3.6680144567185783`*^9}, {
   3.668014971332467*^9, 3.668015116348443*^9}, {3.6680151937003307`*^9, 
   3.668015219259823*^9}, {3.6680152699232187`*^9, 3.668015396489307*^9}, {
   3.668015475738042*^9, 3.668015593513823*^9}, {3.6680157305220537`*^9, 
   3.668015770055601*^9}, {3.6680158071454353`*^9, 3.668015934456829*^9}, {
   3.6680159875439243`*^9, 3.668016038551043*^9}, 3.6680181101893883`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Tree size data plotted same as in Iversen fits, parameters in Fig 1\
\>", "Subsection",
 CellChangeTimes->{{3.667664823223412*^9, 3.667664828318672*^9}, {
  3.6678149298922653`*^9, 3.667814976451724*^9}, {3.668031666315638*^9, 
  3.668031687458685*^9}, {3.668031825746085*^9, 3.668031833513933*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "0.004"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{"7", "\[Times]", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "z", "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"LomaxExp", "[", 
          RowBox[{"z", ",", "a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"11", "^", "2"}], ",", 
        RowBox[{"2800", "^", "2"}]}], "}"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "pstyle"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "2000"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "0.7"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cblendLomax", "[", 
          RowBox[{
           RowBox[{"\[ExponentialE]", "^", 
            RowBox[{"(", "#1", ")"}]}], ",", "a", ",", "\[Gamma]"}], "]"}], 
         "&"}], ")"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<~/Desktop/pout.pdf\>\"", ",", "p1"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.667666168295392*^9, 3.66766621915884*^9}, {
   3.66766625844125*^9, 3.667666267614913*^9}, {3.6676662993601923`*^9, 
   3.6676663262394876`*^9}, {3.6676663795442867`*^9, 
   3.6676664333666477`*^9}, {3.6676664643352737`*^9, 3.6676664757268333`*^9}, 
   3.66766706553478*^9, 3.667667142173827*^9, {3.6676672004301367`*^9, 
   3.667667241964633*^9}, {3.66766756578852*^9, 3.6676675835634327`*^9}, {
   3.667667734348282*^9, 3.667667750452024*^9}, 3.6676680090908813`*^9, {
   3.66766833505998*^9, 3.6676683820253687`*^9}, {3.6676684998322897`*^9, 
   3.667668556951419*^9}, 3.667668594839405*^9, {3.6676686488880367`*^9, 
   3.667668665360574*^9}, {3.667668793992983*^9, 3.667668794566326*^9}, {
   3.6676688251665*^9, 3.667668930309869*^9}, 3.667669024654674*^9, {
   3.667669055486834*^9, 3.667669075845511*^9}, {3.667814371921241*^9, 
   3.667814372624442*^9}, {3.66781447453725*^9, 3.667814599466707*^9}, {
   3.6678146459289293`*^9, 3.667814660182212*^9}, {3.6678150147887783`*^9, 
   3.6678150153718023`*^9}, {3.667818174928677*^9, 3.667818175399808*^9}, 
   3.6678186239745817`*^9, {3.66781872518183*^9, 3.667818725597278*^9}, 
   3.667904445890316*^9, {3.667904487393324*^9, 3.667904498456934*^9}, {
   3.667904582840878*^9, 3.667904614711506*^9}, 3.667904822351618*^9, {
   3.667904875983322*^9, 3.667904877165715*^9}, {3.667923876163576*^9, 
   3.667923902954234*^9}, 3.667923937996551*^9, {3.6679244336164083`*^9, 
   3.6679244633433847`*^9}, {3.667924518032124*^9, 3.6679245451029043`*^9}, {
   3.667924655456853*^9, 3.667924660062744*^9}, {3.667925064037382*^9, 
   3.6679251518198023`*^9}, {3.667925203045609*^9, 3.667925242507045*^9}, {
   3.667925282293042*^9, 3.667925323451714*^9}, {3.66792537375455*^9, 
   3.667925407786481*^9}, 3.667925499619317*^9, {3.667925559330557*^9, 
   3.667925560249579*^9}, {3.6679256687696753`*^9, 3.6679256765770903`*^9}, {
   3.6679257213468227`*^9, 3.667925751193769*^9}, {3.667925953225582*^9, 
   3.667926024287846*^9}, {3.667926055816325*^9, 3.6679260628955307`*^9}, {
   3.667926218311688*^9, 3.667926302686343*^9}, {3.667926384742557*^9, 
   3.667926416196987*^9}, {3.667926448269824*^9, 3.6679265046605463`*^9}, {
   3.6679265563258677`*^9, 3.66792665595653*^9}, {3.667926689484468*^9, 
   3.6679266903075542`*^9}, {3.667927987485729*^9, 3.667927996716968*^9}, {
   3.667928410939887*^9, 3.6679284178592787`*^9}, {3.668011303447516*^9, 
   3.668011304455544*^9}, {3.668011385392078*^9, 3.668011389047497*^9}, {
   3.668011435648859*^9, 3.6680114896155777`*^9}, {3.668012020117004*^9, 
   3.66801218979459*^9}, {3.668012224794763*^9, 3.668012262722131*^9}, {
   3.6680123073555613`*^9, 3.6680124914893208`*^9}, {3.6680125751796503`*^9, 
   3.668012594736216*^9}, 3.668012646593738*^9, {3.668012846096143*^9, 
   3.66801286203197*^9}, {3.668012900928074*^9, 3.6680129141999083`*^9}, {
   3.668012952135971*^9, 3.668013039990279*^9}, {3.668013149503789*^9, 
   3.668013156189666*^9}, {3.668013671204116*^9, 3.668013725723701*^9}, {
   3.668013810467572*^9, 3.668013834787241*^9}, {3.66801386522775*^9, 
   3.668013943330411*^9}, {3.66801440964115*^9, 3.6680144567185783`*^9}, {
   3.668014971332467*^9, 3.668015116348443*^9}, {3.6680151937003307`*^9, 
   3.668015219259823*^9}, {3.6680152699232187`*^9, 3.668015396489307*^9}, {
   3.668015475738042*^9, 3.668015593513823*^9}, {3.6680157305220537`*^9, 
   3.668015770055601*^9}, {3.6680158071454353`*^9, 3.668015934456829*^9}, {
   3.6680159875439243`*^9, 3.668016038551043*^9}, 3.6680181101893883`*^9, {
   3.668031820699668*^9, 3.6680318519541283`*^9}, {3.668031907826599*^9, 
   3.6680319625786963`*^9}, {3.668031998938608*^9, 3.668032021721447*^9}, {
   3.668032054611112*^9, 3.66803207541854*^9}, {3.6680321108990927`*^9, 
   3.6680321256749887`*^9}, {3.668032160298038*^9, 3.6680322058657837`*^9}, 
   3.668032256993507*^9, {3.668032307688987*^9, 3.6680323111281967`*^9}, {
   3.668032450168735*^9, 3.668032614199623*^9}, {3.668032656599245*^9, 
   3.6680329913807364`*^9}, {3.668033032341124*^9, 3.668033072972741*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1002, 1140},
WindowMargins->{{549, Automatic}, {Automatic, 45}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 106, 1, 137, "Title"],
Cell[CellGroupData[{
Cell[710, 27, 90, 1, 95, "Section"],
Cell[803, 30, 172, 2, 231, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[1012, 37, 122, 1, 72, "Section"],
Cell[1137, 40, 2144, 51, 215, "Input"],
Cell[3284, 93, 1358, 30, 173, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4679, 128, 98, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[4802, 133, 104, 1, 325, "Subsection"],
Cell[CellGroupData[{
Cell[4931, 138, 1765, 45, 1278, "Input"],
Cell[6699, 185, 2190, 61, 717, "Output"],
Cell[8892, 248, 2125, 59, 519, "Output"],
Cell[11020, 309, 478, 11, 324, "Output"],
Cell[11501, 322, 649, 17, 589, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12199, 345, 177, 2, 256, "Subsection"],
Cell[CellGroupData[{
Cell[12401, 351, 6790, 167, 3201, "Input"],
Cell[19194, 520, 2153, 61, 528, "Output"],
Cell[21350, 583, 489, 14, 337, "Output"],
Cell[21842, 599, 728, 22, 445, "Output"],
Cell[22573, 623, 371, 9, 427, "Output"],
Cell[22947, 634, 767, 24, 337, "Output"],
Cell[23717, 660, 122, 1, 150, "Print"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[23900, 668, 214, 3, 72, "Section"],
Cell[CellGroupData[{
Cell[24139, 675, 202, 3, 97, "Subsection"],
Cell[CellGroupData[{
Cell[24366, 682, 267, 3, 78, "Subsubsection"],
Cell[24636, 687, 8584, 219, 1204, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33257, 911, 250, 3, 78, "Subsubsection"],
Cell[CellGroupData[{
Cell[33532, 918, 2537, 59, 1359, "Input"],
Cell[CellGroupData[{
Cell[36094, 981, 2123, 54, 427, "Print"],
Cell[38220, 1037, 2360, 60, 711, "Print"],
Cell[40583, 1099, 403, 8, 150, "Print"],
Cell[40989, 1109, 409, 8, 150, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[41471, 1125, 208, 4, 76, "Subsection"],
Cell[41682, 1131, 8520, 178, 1266, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[50239, 1314, 309, 5, 76, "Subsection"],
Cell[50551, 1321, 5898, 104, 519, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> Figures/Trees.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    160726,       3177]
NotebookOptionsPosition[    158558,       3102]
NotebookOutlinePosition[    158948,       3119]
CellTagsIndexPosition[    158905,       3116]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Stem area model, based on ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SuperscriptBox["d", "2"]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.663257192837213*^9, 3.6632572438949013`*^9}, {
  3.663354499662252*^9, 3.663354505171363*^9}}],

Cell["\<\
Used in Figure 1A of The Invariances of Power Law Size Distributions article. \
Here, z is area, and d^2 is proportional to cross-sectional area. Scale x \
axis by 0.5, to recover diameter units and so match Pacala article. Constant \
scaling is not important, can plot without 0.5 factor and same shape follows.\
\
\>", "Text",
 CellChangeTimes->{{3.663271790675397*^9, 3.663271798978611*^9}, {
   3.663273617089965*^9, 3.66327374012773*^9}, 3.663354453298636*^9, {
   3.663354513729147*^9, 3.663354537056982*^9}, {3.666873554406315*^9, 
   3.666873562899818*^9}}],

Cell[CellGroupData[{

Cell["Test alternative parameter combinations for best fit", "Subsection",
 CellChangeTimes->{{3.663354797688012*^9, 3.663354855727044*^9}, {
  3.663354913567566*^9, 3.663354922950733*^9}}],

Cell[TextData[StyleBox["Blue line used for fit, note that line yields an \
integrated probability of 2.2, but that is what is required to match \
published figure.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.663356142704069*^9, 3.663356147447227*^9}, {
  3.666876798194969*^9, 3.666876841865333*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000133"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "15.1356"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          RowBox[{"Log", "[", 
           RowBox[{"10", ",", "z"}], "]"}]}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"k", "*", 
            RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"11.", "^", "2"}], ",", 
        RowBox[{"2500.", "^", "2"}]}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "800"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"second", " ", "plot", " ", "matches", " ", "plot", " ", "above"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "250"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000070"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "58.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.5", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", "z"}], "]"}]}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"k", "*", 
           RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"11", "^", "2"}], ",", 
       RowBox[{"2800", "^", "2"}]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", 
          RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "800"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663277008638288*^9, 3.663277025196879*^9}, {
   3.663277118414304*^9, 3.663277131788172*^9}, {3.663277271693363*^9, 
   3.663277276787477*^9}, {3.663277915161487*^9, 3.663277979631463*^9}, {
   3.6632814849336157`*^9, 3.663281487188068*^9}, {3.663281705259502*^9, 
   3.6632817649945307`*^9}, {3.663281819347725*^9, 3.663281827723248*^9}, {
   3.663281873762538*^9, 3.6632819067935953`*^9}, {3.66328203054657*^9, 
   3.6632822896154137`*^9}, {3.663282327087411*^9, 3.663282405878911*^9}, {
   3.663285147993383*^9, 3.6632851698558187`*^9}, {3.663285211359599*^9, 
   3.663285525837852*^9}, 3.6632855581574583`*^9, {3.663354970816251*^9, 
   3.663354997526572*^9}, {3.66335508707136*^9, 3.663355111621805*^9}, {
   3.663355225479762*^9, 3.6633552411498623`*^9}, {3.663355274607473*^9, 
   3.6633552798460693`*^9}, {3.6633554796297083`*^9, 3.663355492987853*^9}, {
   3.6633564640393753`*^9, 3.6633565010776587`*^9}, 3.663357265249802*^9, 
   3.66335731910494*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
     0.3]], LineBox[CompressedData["
1:eJwV13c8ld8fAHBZ9z7PjYw73WVkJaNhJk5J28xqiZC0aEnDKKlQKhUaRqHM
Uilf+yORVSkjVIpsKZSM0O/8/vJ6v67nOZ/zOefzOedR2ulr7yUqIiJiKSYi
8v+/Byps3SLTh82DxBKiHr8YKi3YrH1lvcQv88TEYeHBiyOlLfv+nb3r89tc
/a/y1zafX6XjVqLxm73HzCnhri+NW3+XRg+XPTi38I85e3t9wYDYn9KB7YYS
Da//mMtQWaUJ//6U5h3NVLZ1GjdfrXJop0rreCn8VpQW158wL5v0Ci+zmCwt
LS/T9YueMKdm6XVta58s3dQU5zjZM2HucazYwGPvVClF5vHtRScnzZeGyOnP
eP4t1duhc3iTz5R5gMefQp+/06Wf1dNc6XemzKf1HzBq7GdK91fxC1l1+Pd4
CYnM1JnSo9X/Wqbm/zU/vmuYkmw+W/rvRkDQx9K/5psDi3b4Wf0r1UtqWBXx
fNrc0eGVmlOwCKyX3F1Dl/1nrheUrJAdKwp7koND/GpF0MvB4h3GX8UhZO3s
yZ0n5iCJKw2GcUqSUKRXyD02Ngc96/TssZCkQLsysY7cLopO1zkvrK6iQMGQ
tvbHTFFUpn7qjKsrFaQpI1W/f4miEu0iifg+KvRdyUv8rieGooWmgkJXAlhH
l6oreoihOEfveyNAwIWK25earokhA/aYm6YSCfreZjUjRWKoaX9ltvphEsxf
ZDE/d4ghWYVn8/yLSZjXkbW7UFIcNTaFsbZSaXBb797sNTVxtEuC/zd1HQ1s
FmW9ebpaHL2y8N8tuEiDt0d/Zil5iqO+5XxBTDUNMhffUxwKFEe5nDNFI/9o
cEKzV9UmThx1nYzSIYzmgtfjM5Nxj8RRR6ZP07TPXFi/XXTO+VfiaDrpaN7L
+Lmg/350qPGzOIKXVwuOvZkL1+WWW2ePiKO1SXr6WlNzIUg2uMFUUgL9d+ju
10Z1KaDIWFTdYUsgjdZbtdO2UuB5T1dmUFMCPV5T9G5egBRs3jI9MbZMAhFX
335QvisFwkG4prlRAun+vVFhXykFdfM8TtK3S6Ab0Qns40NSIPHW/wNjvwS6
J38t5b2cNIhdNaWEnpRAmjcu1JQtlQa/pTHaqRESSEvpCjfZRRrQeOhu+zgJ
NHLxjpH9cWngXihf7pgqgXoWneDcj5MG+z+iMdSnEuja+QZhV7407NrT63io
VALltFe3LW+RBo1x089hdfj5Vq34oxPS8Npk6QqvFgmUVBOc8ZMxD7Z0n7Ip
+obn+19I4YbF2BeJ0ryfEsjxYBD3lO08KHBa1h8/JYFyt6xZr7ZvHuSmZa9Q
lpREIk1KSTfD58HlA9d8NWQlkfn3Lyvm3J8Ha4MHDy3hSqKmJLv7sjAPrOU4
gg+qkqjypzTq+DgPRAuN9l3UlUTLLz9N9hubB3aLVGw/G0miDRQPe1mKDLyS
Nz9TtlISPWhi8y3pMrCenpNUs0ES/WD5qe5RlIGBcOd2d0dJ1PCeZu2lLQMr
w8Le3HSVRJkXCNc/xjLwOH0imuItiQZU3b+et5QBJ881h2d9JZH1HBORQTsZ
WJdmdG1JgCSaWs5QddouAwfn6JkNhUiiAM+G2igfGYhLm/JzCJdEFaYFXbuP
yoCl1ylPylVJFNpgqeEcIgMba3Y5m9yURLPbnzVLX5SBm6E/35YmSaLJjZcq
v8bIQNEldW+RNEm0pfedu9tdGfBUdC8veiSJIlfL3krNkoHit2yX5ueSyKfv
6FPpPBmwmqM67F2C38+JpZq8kAHvnZ/vPq+QRIdUqO/or2VAT5Viua9OEjW+
vmnM+4DHf1tHxDRIomBazY7ODhnoXtOQptUmiR7PPr3SOigDn2RbTS58lUSd
KVKy4WMycChXzcmxVxJp3h2R+/1PBsgfUsYxQ5IoeXrBilhCFnrsFM+v+i2J
er80K/+Sl4X9ZuIv90zhfEdvGorgy8LeKlm77SIUBMNBbV/UZCG39iFRIElB
00ofowb0ZEFy7Tv/G3MpKOVagYWhiSyM6RmvapGjIIWX+qaGq2RBNEnbuI9N
QfHd0pwxK1lYmy+hEyigoAeizKQpJ1mYdBU56z+fgjRcAv7LcZOFY2x/qQlN
Coqbu3PbYx9ZENc8qWmlS0Hn+19nHD0kCzdcfL+I6ePxN6eRfSdlIV70P8Za
Ewra3PCiIP2sLPxCLuGD5vj5XqttrChZOP9Jk+ZhSUGzZudZ62Jlod/4E2X/
egp6Y/4k/k2iLIT/dXjYYENBlz2aymfS8I7NebT5rQMFbXyYN3PmsSwskm/X
TNlMQRYJ5t31+bLgGrbIvMGVgtQPn7GsfCEL8kFSt297UND97o5LjFpZsO/c
bli0m4KCHsgHkY2ywNzptjlgPwX1hnzauvWTLKxZRtrKHKKgF6k8+2NdsrB9
xSfHWX8KKvujOG4wJAuLZTQyI09SkHXjqlHHMVmo/HnGcH8IBf2+v/MXc1YW
ZGlXqxaEUdDjt5pGyZJysPV3qEVkOAX321mZaGk5CJX261seRUEMh00sJZYc
SHTL2tyIpqCLFKMtdKEcaKnG7a2LoSDf8UVLmtXkwEs+qmrTbQqyydA5baAr
B5zcI2RoIgXlWPu2zxjIQY6I2C+RFPx74qT5TnM5EHurc981jYKqTI3W31gj
B9qrTc29syjI6XIMa7GNHPwbjHtSlENBgWfEN+xxlgMlzas3SnIpKJPfmCy1
Qw6I+oWttHwK6uS1S2/wloPVNmN1JsUUxFlz8oOLrxx4FBv0s8soSMAIMmr0
l4Mll/4Vogr8fJ/1wr4gOQgycuFxqino2Y13k3vOycH3GWKiqY6CTvznmQaX
cDymV/+21VOQn6V4aPYNOag98e9XdCPOj8wcd1q8HBwe5lRdbaGgQS919C9F
DjRPtdKPfqKgHTGDMxVZctAutTpN6isFFcXaNf17KgdVz57HD37D+8NAasub
QjmI/LWKDOmloOxXLqRsuRxwDQR2fwcoyPDc22KNGjkwWNAfW/CDgp4+EPna
8E4O/hj89lo8ip+nTVDHWuRg7aV0qaExCsq78ik27SvOb/QJB/dJCrJ946zZ
0CsH1ZVdacXTeP2sgt83/JADE2f5i1tFqGg24H2e1x85uPDVfixXjIom3vU4
+s3IwcvN59qsKVS0g/LZiCYhDx8//yqpJ6lo/ZYotVNz5UGoaykqI01F2yWP
+HvLy8PvlWrnomSp6E7D/p8dCvJwziZyay2dio6Nf0/5oCQPl5x/MUZZVOTL
WaWQqiEPd+Id+5y4VFTW9TpbRE8enC5B7kkBFa3pbP3bYiAPnXoo+bMSFQXf
aogwM5OH95mFHpqqVKTLO1t10lIe8v/rKTTQoCJrqaGlhhvlYZHRAYUQLSqa
dhnrDNokD1OPRroidagopb44yHKLPJxRHn/zfhEVRVb5XIx1l4dDP1MDxfWp
yOS7hsqL3fLwX70FZ8qQiuYfoonu95WHCVffas1lVET0x+285y8PnzwWLhSY
UdF4l7DYJVAeiEbjL7OIipTKS8T7Q+VhVEUpk72KitRcwwdFI+Wh1LAzbGI1
FfW8fCKReFUeeHe00mXWU9H3D9FiL+PkoV/WU5JhhX//4tX2IlEezq52efXV
hoqcCxxYlvflYXLyU/s3eyrSWbbc1SZbHgouKxGPHKnIeLA47fNT/Pvxh7Xe
Ljhe9cOUNQXy0G5mL+K8lYpqdMPvGZbJw/btBwLnuVKR694B5+xX8pA5VvBo
xo2K9PxyEtPfyEPE95SdrR44n7nbe0Ka5GH83p9Lwbuo6ObzRpf2j/LACdSL
3uJDRZuL/WPLOuXhisjnDJF9ON9nN0Zp9ctD9Y4H/W0HqOiW9J4chWF5OK4s
7ph8kIpI4YJ93X/kIUYkd9TwCBWd69vWYTgjD6ePP+r+509F76uHKqTF6XDq
SF389eNURO+i9e0n6RBX7ZjGPoXju2iUlS5DB2r8lZVvg6hIX2FU24dFh6NB
qg82ncb5817b8phPhxZXowniLBV9tLLJDpxPh7lbSkMfnaOiyvnvpdW06DCS
+q5NJRzvN1/3EJdFdNheK9xRHUlFxQ5hflJGdGi9Riwxi6Kii5su9m40o4Pj
+8J1yVeoyJ852OKzig7Lk461GF2jIlOX+lTqBjrQ66LvJdygosRj8HqxHR2O
uy2wWRpHRYvmJa9vd6ZDoIxG7q1bVPROSe4aw5UOrNmq1pE7VDQ1zH61wJMO
3Fwd/YBEKjptm5oLe+gwszVQo/4uFbl5fjH45keHAGtquVMKFS3J2joadowO
K3SeS765T0XqauvOSgbRweP23xJWOhVJ/D1+kH6WDkNa4H85k4p8Pk2J3IvA
+eP70tuyqShp5j+74it0cNeeZ8bMoSLF6yKWeTF0sE+cfhX8hIo2+Dht0Iun
g27LHLHiXCoqaS6pNkymw78eSa56Hq4PnlR3cTodFL+9f3Amn4pkvtCilHPo
UJOR9fBJIRX3298ezOd02Ds3dly6hIrGkh03XCiiw9r9xUoIqGgZ/URR+As6
hC0+LhP/gop4hxa+oVbTIfHI5a+DL6lI1Mvi7a63dLjwTNdO5hUVBb6xkHRs
ooPTI93RHdV4/Z4ecoGPdGgs+XMjrJaKOMqjRkUddBCrevIl/jUVPd1Wlh/b
S4cH2d/rvr7F+bkz3vxziA7XqQX7p95RkfbaWKXWX3Qw2di53KyRitwtuUlm
U3SobfgWf6SZii5cJjJDRRjg0lrgdqYFv9+TdXqLJAPs1x+ozm/D8V+wnpc9
lwEnckd/VH2iogd7EvKvyjHg8CkPl9p2KrqxyTPaic2AYO+Orj9fqejN7jvZ
MQIGuBuE1k91UhH10z9/n/kMWLnG+7B6NxWNDjQq5S1ggKD0VO3CXpyPrZZV
sXoMqBPKFKr24/5ntaPPxYABSizzrtWDeP1lWwKumzKg03eO64ohKjrVW3rF
YyUDpNSb0z1+4nhC2wqz1jKg7OLSgOMjOH5muVWzNQPUXxxf5POLinIof0eu
OTBg2UTnipAxKtoTWGFSu4UB3S4HLh4cp6IqxsLPMW4MYAtlJ5wm8Xq2Sx+1
2MUA5u9CS4+/VLSar7TWZx8Dyvt7t62fwefBwsYxlUMMOO2UMub8j4oMpXvP
Owfg/F3TvL15DoGG03Vn9gYx4LzeyzgDMQL57fZ+zTjLgO/jC1ONJQgksiZf
wSiCAX59bfZsCoG2nGwWH77MgNqIisRBKoEusH47ht9gQCKPFdVFEsh7OK/s
1m0GLI3dcS9/LoECnXNWrLzLgIaiPzNPpQlUYrUs0v0BA1wnPlREyBDItNZC
g5XNgI7fs75OcgRKfZS4++ETnO/O8fHVdAKZbE2SL/6PAQOHmvbSmQSa5v46
u7OEAe1f7++SZBNIa0+JXPBLBphtSdAb4hBI3uzB4sAaBrwPv+b1mEugN8tW
RsrVM8DCrTf/Jp9AtRmCZEEzA3agowU7hASKanfXefER74/yJ3O5SgRaNHdZ
2ZoOBgR9O8SdUiZQ/EPXAoteBvRMzbHKm08gmn3i1Q/fGZCc/qg/Vo1Af1oH
wzpGGaAtHVOxX4NAm931Dr6eYEDjqwsmygsI1O0xmWI3y4CjkZ75k1oE+ui/
KWGDOBP+65yUytEmEGNfHbOdYELd23Z+uC7OT5eCdM88Jny+6pvuvIhAu21f
La5nMOHS6YenJJYQSH2hcPkmLhMCPtpmNy0lUGJL5cENSkxwvs93CzMgUMPl
QvikxoSN8+LFtIwItGSV633bhUyICXuZMWpMoG8hV7yMFzNB5kqq2a1lBMo5
/Duh0JAJ5GX7ix7LCdRo7uf7ZDkTtmtsyVc2J9Bji9nKSAsm2G4OXv4CEcin
8+TE7FomtIpJqYSuxPkKOXewx5oJQa9sYuavIpDUzrtj3g5MWDqu4VRkSaAA
B65H3WYmnC74rnx0DX7/fE5dyg4mELliHdLrCLS0vu4my4sJacdO7apej9eL
e3D+7B4muMRIyXltJNDsyrUWwX5M0J5ntWzcikBB7lnHvh1lgvolmbZ0G7w+
DQ7CwpNMqPW3/LfcjkDbgroea59mwvruBKdRewL9UmKdlD/PhOebtnDjHQg0
1KK14dNFJjwUaa7UdCLQyO/321A0E44EPt7U7Eygqyn7t7HimPBlUd6E52ac
zxtyNeHx+H21M/sHthDoq/a12C/3mHDs0vZjl7cR6MbZU1JpaUzI2o9+MV0J
tE+xZOXch0wYCLtfXryDQGXxur2dT5kw0xrrsNWdQHYnN3++k8+E/Wt8n3zc
SSBKweKu0RImBHb5s096Eihp2UVG4UsmUA69OD7jRaCBMevTwhomvAy4nJrg
TaD28/O+jr1lAmfprxIDHwJ15cvmP2piwr8JTa0newjk1raWK/mRCfKH3rE2
7iPQ6NVm7TdfmTD10vBs9X48X4bk6OIeJnxrZRiZ+RLI4ODm0ycH8fo1Bai+
8yPQlQt6p/VHmLDzXWfXmkMEStv37NTFP0x4fywg+dNhAq3JWJbrMI3f/7bs
1u6jBKr/djtdRJQFYocCnrf4E+j7vHdd6ygs0P2uH7krAMdT0csTl2JBVlHK
w5bjBOLf+ARb5Vhwo8d5x8qTBHrqXXEglsWCqqEvYdWnCBRmzvpswWdBaMyd
tfpBBBKNps5cUmbB1NredSXBBMrST8lcq8GCkHMmNWancTx3PZ17tVkg3em3
NOUMgf7WZE2pLGHBKpVHt9TOEmitW9lwvRELPlAeyEWFEejDZUNRnhkL2jR7
beXOE6gugGvwwYIF3Te3Lo26gH/vDQz3X8eCzt7pIz/D8Xzma5jmWrMgMGTx
sv2RBJItlPjg7sAC+6Q1YfUXCbTcZfZX9mYW7GiZKdOKwvNJVfZvd2VB/4oV
q5MvE+iMSVpakCcL7P4G3BC5SqC4iyi+2IcFHQ+NJo9H4/Embej7fFmwPmHJ
ysFrBMr3OtU1e4QFz0oPxK+8gefb3vVc7wQLtmQ+f/ssBq+HpV/ju2AWkBZv
jObFEcgsUsCQC2PB+Y7V9W43CaRwq3jYIIIFtzWaxd7cIhC937ez5jIL9tr4
Pla6g/vd9Msls9dZcPC/pJor8bjf64f7Jt1iQcrgwdM9CQQSHvyzoDORBUUh
JeeWJuH6tTdKoKayQKJBqyT+LoEOTS2qis/A+XB/2Dh0j0C3+MVZ7x+xYOOo
1A+XFAL1sI7x/Z+x4IrnmnVFqQTqKHxgMlvAgkLTDRWSDwjUmR1ppQYsuLhB
jbYvjUCn91nlF1WwILHj1LX/0gnk6E83/lXDgs1JjLszGQQ6G/X3rnQ9C36r
vl6xPYtAGtWnF8c1seDwG8IjJZtAOxI6pF+0saA3z3NA4hGBtDvcBjZ/ZcGK
vHcDO3Jwv1pPTWnuZoFSunzG3ce4nl7f6fg1wAJJO97NmScEUl7lMxQ0zIJz
Lwd3rcglkJxt582MMRY8un/HKPEZgSoD5YYs/rLA+dqeu2PPCfSAecT4hQgb
nsQXqC79j0C9FZrbOyTYIPO7N+BiPq6fiK/j+2lsaC8tkHxdQKAFc0fCbsuw
YWPsHx/JIhzPPAvLhww2DJSp+2wuxvvPoNJKh8uGt4O7Pl0vIdC9qY2BNops
mP+0pKy/lEBzL7jUf1Zlw83XM36GZQQajFm/3k6LDSe3z77e/4JAile1hbv0
2BBiGLinuBzPfwVtoFefDcQTu/djLwlUsCFgAW0ZG+aAibl6JYEslKVeySM2
2FyhFB58RaA8nS/a4ZZsyJ9bapRaRaAvO3csS1rPBr+JnfEj1QR6Yq76U8WW
DYmD7xXVawmkUxPjsc6RDb9fiZU71hHIv2z9BoctbLhzLYkX/xqfTw/PPqzd
wYbaAy41r98QSPKZh2i3Jxt21O6jsuoJBO/vPtyzB8fr5bZl8zu8P7ycXzb5
siFZZa5B2HsCNZeMTHUeYQP7+rtD1Q0EOjqzc8e2E2z4tL/GYbwRr8e6IzPH
gtlgeTD+tKCZQEcuHjM4fpYNj5SEnds/EOgH89CRnnA2hGveVDjfQiArejHn
TxSOJ8PHvaoV33dKPO4dvM4Gp2tX+kQ/Ekjpe1jR+5tsmNdTcUL9E4GsJ0f2
Nifg569zfnh8xvePb5RmyxQ2XFbMOBfRjs/jw+PfndPZwClq+Fj1hUBNMk/j
mx6ywUvrSrhIB4H6ivPHjHLZUNN6LEq5E58nu8LVzfPZoOlYorLtG+63Jc61
OSVsMMh4pRnSRaBw9viOinI2RP6KKYzvJlAKa6y6tIoNnrVmT9/34POwOitY
9Q0bbjyfWT/ai+vT+bWtTgMbDkYkqGr2E0hwQc/6XgsbZJvnndk8QKBVv/6y
pj+zYVOR2cMjgwQSU5XTmOxkg5Tj8Oj977g+eevM3PvYYPW2RvhyiEAo4WXO
viE2NP22+df2g0BF6olc11E2nC+IfUMdJtDY4h/eBeNsSO0yfqo0gvf7XW3j
gmk2QCt/l90ogVgDBa/ni3JA/w754sQvXI8y03ZHKRx46/7B7fJvAp1QVz3r
M5cDm9JXpRaMEUjzHM2xSpYDUn+7LN79IVCE14e+GiYHtJY5ec+O4/3h3Tpj
yOPAref661QnCaR/p54RqcSBnO4Pjw2nCPT6/Cv2GTUOaCYGH3P7S6DJkPnH
v2lxQD2ztO3INL4f9Ei19ulxQP44b0HoDK63z1SvRn0O2DUvzXkwi+s35bfW
gmUcWHZ28WzePwKt2xjEno84EL3+oEe7CIlC4lJULlhy4EtWWubsHBId971n
/349B+457+ohxUhUo3P7NdhwIJe/SE5bnETegrerOI4cYLptXr1MgkT2ealc
5hYOPM/TCreQJFGP8P7ySVcOKArXxLlTSPTIs9ZktScHZgpNW/ZSSWQ7KVpk
6MOBK69XVEYSJEqY0ZqJPsCBxr/hU7EkiQ7XZzZFH+aAOE3VNoFGIiNLRfJ4
AAduU0C3YC6JLq6Va68K5ADjmG3gCykSdSXS9xef4UDK3WWGX6VJ5POgJ4R7
Ace/r5qYmEeilpiPfTsucaBiu/2haRkSZe/q1l0XzQHX+foqTDkSTeu4fLwd
ywGkcD2IJ08iRvamgGt3OFAWcYvLp5PorNm2qIN3ORDyz7Z9MQO/r/52/3/3
OUBuijqozySRuWuSS2omB1ZUTUtZsUiU1W/wayqHA63CtG+ubBI5Bq35Z/Cc
A8/GjXK2c0i08GvKCnYhB1pWbvE4qIDjD95zZSdwYOdFqtIhLonapxeq21fg
9TSwSz/PI9H4e+3HGTUcuOyceiqWTyIztUdF/W85QO3QDLkuIJHcw7mL3zRy
wKTcauF9IYliO+RPcds4UKUxwE1VJBEZardC+gten/L5gQlKJDq/pTKj9xsH
+rVX7cpSJlHBHb9azX4OJF5Lf/5AhUSe+eHnZX9wIH7V3CN580l058PdTvdf
HHC3JG+XqZKIeqSwLW6CA3p7D1jlq+F8lldGHZ3hwOAIe2OFOonmMNxeFogq
wPpbGX0lGiTKU4quTKUogMbgR/mnmiTK/MI4f2yuArTVvt1buIBELrM1WY9l
FWDZE9rZx1ok2qVNlFxlKkCFqfKjwoUkWuaiwW/jKoBgVXbWU20SVURqBVQp
KsDNP+fW3tch0eP/4hPjVRUgznFVS5YuifTnyE+2LVCAl6HLtt3VI1Hpg/p9
JboKIIfuFaQvIpHlsvS/hL4C5GflPspaTCL1nbK2piYKEOvPKoxf8v/xfD/T
zRXgZ/PI6XtLSXTzMLHHcZUCNGtH+93QJ9GzChtz03UKUBBdyw41wOPvvz5J
WCuAeHiK61lDEunEGMeZb1IAxVv53w8bkejNg7I7XBcF8FLp+edvTCKRQzG+
O7YrgI2uRcURE5yPFyWKETsVICcp+ZfbMhKdzlvnuNVbAeJrzcLdTEl0PWjF
8uv7FMDp5v046+UkUtLPyzt8UAGUfRtOGpqRSO/Lfzom/gogUXQofYk5iTat
Qea7TyqA9V22nwCRSOzVjlnTEAX453XBh7eCRHFuBSuOhymA8bfgucRKEgUe
O79yW4QCXDrkdXUY+2tLwka1ywpwZF7lwkELXK/hx8qcryvAaw+PK42rSKRm
6DVP76YChFAMf9Vbkkhjr8pT3wQFkKrt1qtajfOh/GZzTLIC6Gc0OT5cQyJO
3bExjzQFONaZsv3BWhIRn/xex2UrAMc1dtvldXj/L8lNO/JEAao1tJwOrcfx
7j2VbJinAMc9N7B2b8DvH50ucy9SAMaUcGjjRhIZXPaYXVymAIH7aUdWWZFo
hcrG9XsrFaCnMf+HgTWJ8lUiH0XU4vXKn77NtsHja1+zsqvH8YVOtM+1JdF8
xVOdQU0KcOu/Ro9h7IwVo8Wb2hTg3Cq73T12JBpL33Xq8hcFuPFD98AHexJF
vTjs9qRLASrN7RvyNpFo3vWQ1FP9CqDD0ojPcCAROmr7LPuHAmwbs2q66Egi
LdHMJed+KcC4z/DCPU4k6nv8bNRyQgGGzlm/3exMolsZ8732zShAkqP4tJEL
iQ7KuOwwEeWCZhzfdcFmEm00KJg8QOHC7HrlVuYWEu08/+1NxFwuKB1vmBrF
lvC1tbSW5YJ1aqdhx1YS7ZA/vSqAyQWxDOGC0m0k+qAuNrqOy4WbJzbax23H
+Y72+S2qyIU5T4tPhbqS6L+/07uVVbmwHzyPue4g0akg/ZR+TS54Vj7cscGN
RJRfhDlLlwv1isfUNNxJ5KDtmv19CReGY5x1RXbiesk4fzLdiAuiN5SlBrC3
Vkldq1vOhcRqsqvcA/fzUmpM7EouHJqMPPnIE/dPHVZ91RouNH7/aB3jRSLZ
8/aeHRu54K+6xGD/Llyfh5dN37XjwgvDrRWO3iTq9B7IrXLiwge6vb/ObhKJ
RmYHxm7lQuaKtCBRH9zPNPblW7lx4eNkN7MP27Nrr8geLy5cGk4eKN6D949h
4gGdPVxwX3rPJHUviWTKPZpdfLkgx/328fw+ElkkJ2fuOcIFEauk91v2k+hn
8vHS+ce5cKrqnrb5ARKdlNiYtyqIC+rlBwblfUlkIp09OTeUC8m3VaYmsRN7
46WXXeBCfnaL10c/Eq0bv3Xb9hIXXF/9tMo+iM+ndN0I6WgubJu08b1yiEQR
frIGi2O50FK3UMHzMD7PPjjazN7mwuBBZLrkCIk+PVw+8TiJC7sW1IfIHyXR
QPjQutpULiz8Z+3dhb3dVUR4KYMLM94Xt1f64/lmzkTmPuJCLKlakXyMRPea
XELLc7kw8cm792AAiWrTXOgn87mwQDJc1O44iaJjsjTiSrhwQHOmS/EEiZaW
EJ3by7nA2y+0/449n3HZlFbFhcdmtHtVJ0nEWxkuKXjNhb1PBupvnCLRZ536
iNZ3XHx/219/OJBE13INDkw1c+Fo6qCDVRCJOixShkQ/ceFCq2U9K5hE95s6
TXO/ckFnkiP5C/uuiM2Hmm4uaPySNC8NwfW++/LGiAEuLHUNV7xzmkRc7W/T
D39yIZtVcfXIGRKd4PfbF/7mgvLlTL5ZKK6f85NxfpN4vX9ambLP4v6z7bBk
5CwXjidlnv6Gfdis4YC1GA+kZ7oOZITh9bocHz1J4QE1saz19DkSrf3ZWENI
8YCQ6ji9/jyJFrQZyZXL8mCdhFWMygUSnVH3de1g8mDElGc1gQ1RKu69XB5o
Zf11Lgkn0cof4edjFHlwQ20y/3oEPi/TnyRmqPKA9H9yclskiRRY0j3eC3hg
vEd9XHgR93/BwPhcXR6c91r97Bf2bSvFfuZSHlTY/ej77xKJ0kfUeTVGPHD9
5GcdFYXvB627hZ3LebDXTETf8TKuh0UtB5JX8uAAc7qddYVExeUh0RvX8MCi
Ivn+AHZ8rtGRLRt5kPjio/ijqzje6JPPZO14oKCk6Rcajfuj1tdUbSdsr7s3
N13D9Ugp91q0lQfv9h70ZVwnkWRQTVz7Dh6Ib5U168W+sf3Z7mFPHnSH6rzM
uIHHa657lunDA4mYF4I9MbjeLh3usT7Ag1e20a7Gsbi/tbreczrMg3zL3D34
woaajQ1+UAJ44HJoakNtHL6vtDU/5wfy4OTLuOnYm/h+Rd/ryj3DA9Ubd6Oc
bpHoh3dv2otzPLgVrdw5/zau9+IA1zeRPGgLbVXqxjZemA6hV/B8f6rJP7uD
z/vU5OD4GzyY93np55B4Ev1TIdQSb/EAgtanmSWQyHRdTeT6RDy+w0XZuYm4
3+/7ZLolBec/NPBcLfbyv1+fy6fzIDg0uP9cEp6faLDWs2weyEh+/2B3F/fj
xxfbCp7w4Cfxu1v6Hr4PF57w3JPHg90m074fsY2+TigEFfHg0hWNb8nJJAr9
cffV8TIefOznR7imkMiO5eAurMTx7DG+pZGK7wvCRKZmLQ92Lj7Y14U9l2X2
4tNbHvTEH1kafx/vn+AE/4BGHsSe9P7g+YBEkWFLDAJaeXD9SWWtII1E2qOB
M0rtPLBCfGoftrTp2Re633jQKy6flJyO++3N/XG9vTxYWrLNbGsGiYoWVwad
/84DUe0kOeVMvF4V6faRIzyoz4tx/Ih9teD2WuM/PGC8Ly5NzsL9S6tGsOEv
D5q0TmrtziaR1CWVOZYifHCjmHOED0kkqPrJ7BfnQzKLz+vGfrr58fQwwYfV
Ft0Z8Y9INMitEyRL8yGhimZjn0Oioxu/uC6X54NR87s/jMckSqteuGMZmw8i
umLL67A/lp7I+sbjg0eEf8DVJyQacWNk/1Tiw9P0tJf2T0kUg4JffVPjQzxV
8oVkLol+uVabn9Hiw/gK2eRq7EGdqK1n9fhwOeaLWfAzEpXtafqsp88HpkX8
rN5z3D8kF0VWGPPhUyLt6gj2f6bFdcVmfDgosXg4JQ+f50O/z7pZ8CG8QI7u
/R++n+yte7lrLR/uF6hJ8/JJtLvxQyjLig/Fu2WXvsa2uUA/mmPHB63RQalL
BTjfNxrbs5z4sOBC/lvzQnw/fFH2YdNWPmTaZxjOKSJRmOQrU1c3Piwama4s
wY74OPXW1osPslvMbX2L8XncGyn6w4cPt5vhgE4JrtdTc6J/HOADVWrXla/Y
58N51TcP8yGiomkwqpRE+3eOm2kH8EE3Wa9uA+D8TomLzQ/kg1nTAPzFVrIz
Cao4zYfcwfnaBWX4PlcXtazmHB/sVte/OfIC7+fF+UvyIvnwp94+Rrkcn3ct
5aPWV/iwV6r3ZTt2mP787nU3+OCgsVI56iXup/d97/+8yYfDDntbN1Tg9f+s
eHkigQ/bzAteS1TifKvG5vcn82F5IF30KbYPnHkRlsYHy+X/gg+8wt9Dxw26
zmbzYcv3mtX8KhKFd9p/13nCh3sOu7dVYS+p5K4ue86HsODOzNPV+PxRj8x4
XsiHbs0aB50avH/H14g7A45f4sGCfuyT2tLbt1TwQTVVZUNSLa4P5wKx1TV8
OPC5sWl9Ha7vHa8ffnqD96dJdqDYa/y9FpyzvrmBD+27beIeYUf0Ph090cKH
nHNF0i5v8P26TGaC8pkPhYnUa9Jv8f2t+9TX8Q4+VGctufUf9tOYM9+ie/jw
O+LhPb96nE/q+pIrg3zw6Qgz4L0jUZLAptB4mA8/RZZov8Q2UhXn1f7mg7+e
HPPEexItXvN1dekkH1paDW6pNOD47my45zrLBwNbJfGP2Ie+PypyExOAekxj
XVQjiRp/CAw3UAXw0ugnMmjC/eDb3eGvcwXw7V5s5CC2YeTera2yAvBg9oVf
b8b7//jzuYFMAfS4h44bf8D3UffehQRXALEJvxcOYW+YpzgyLhRA0kyY6vUW
Eu39U0FEzxfA0urG1rWtuF93XCmM0hTAu7jjk5PY+1c8aTmsIwDpdz8GE9rw
9+O2HS7iSwSQOWYdafcRfz9GtXmMGwrAoTlMYgJ7n5VC6w1TARxwy1HM+oTX
x8bjbcwKAQQayz3c9hnX85clhiGrBUBfUq86px3fR3uAydgggM3GLbpPsZ1k
VPfMtRVAyvjChZu/4PNgdI/pIwcBlLTcyviL3RoYGmWyWQCpEyrZmV9JZB/9
aI2GqwBOsz7n2HSQKMhD5VLZThxvLKE9p5NEf7dp6xZ7C8A57JT6I2zlRTet
7u4TgKet8WK7b7j/9X6TWHRQAL3qig9EukhE29gvpeIvgBMm5NIU7HLlsudw
QgC3mA+tV3Xj+jrT2b86WAALNDIqRrA171q76Z4VQLm6mse1HhINd8WcLb8g
APevCXYre0lUZzHSkX9JAP2M5Qe6sfNCid9bowUgHtQtCOvD+1VUIaYnRgDP
Qj/JLe4nUVbjd8+G2wIIq7O1aMDeKLJrbG+SAH4kNWWeHsDfDw6habtSBXBG
7UnKwkHcD+Ut+9ZlCOBwZVxfLTbDu+JPy0MBSAS9cgr4jufjdYZb81QAb84d
ZHGG8H0vNofh/Z8Aaiycjj3Hjp3pS/9eJAAda+3fbj9ItLps+9rGMgH4a/q/
+4et+qCxyrtSAA1vCyHzJ/6+kspct71WANY9CRschvF5M7zefVk9zneuwHIE
24+W7V3RKIBzfQssbo/g+5SP087HrTjeUrk841F8/m9bY7+uXQAJ+5hNjdg9
VKme6k4ByFamDpz6RSK60a6dWb0CkIH0UM5vEj0ot/hq8l0AXpXhRDk22cpc
rjUigLZEmoL7GImsn327+2pMAJQ50W1/sZXSmx9tnBKAU5P8yeQ/uB7tNK4u
+SeA2X2PnpqP43qvij5XKSYE4cbHZX3YV6ubLAupQlghbnQqagLXfy07M05K
CHTP0E8ak3j+wWV6ynJCmGCZSNRjU/SuH5FiCcHq25O2vVP4/jiH9SWFK4SP
PzL3iP/F/VJLd3q+ohBqHoQ8T8fe6axSJ6kqhNxogyKLaRLl/Bfz5rqmEF4G
Hz08gK1bc/vEWR0hDCRXdVyawfujTql52xIhbPC0ZqnN4vV2V/HrMBTC/j9P
RmqwP7yyTXtlKoTGe5xbnv9I5NGsoLplhRAO1qh+JkVo6NSizwbWq4Ww6oTM
52xsh3NOMws2COGfjc5/lnNoyKhkAz3XRgiJ6buUBrBbA3/mJjgI4c6qq/tC
RWno5jGlLP3NQtATcs5wxGjo40Vdz2fbhfDiUSynCDve9N+tmJ1C4EY+Tdwk
TkOrXpUvme8tBAtOXfw49k5Pm5Xy+4TAthvZGSdBQwt8CqUH/YQQVXNZRUeS
hkxGH671PSoEtaHvNvXYW8W9hhxOCKGzyCnIm0JDDUmXJHqDhDB54XfIX2wH
xf297qE4/shj325TaWhQzUvT7IIQikbdHBYRNJSmMdRfeRHn/94hbgP2HeWa
OY+vCmGhmu+4D0lDF+/SE9bECGFYeiJrBjs+vJv66hZ+XmswK55GQ0OUE/Ag
UQg+LZJvFs+loefWIRT9FCGUOPToNmI3dt2KVkkX4vsYd/chKRrquObcP5Ut
hKzXPa8lpGmIrvasLeiJEN6+jt+dii3cFCThmSeEJ5GWhibzaEgxKKl+rFAI
P4wn+2qxjdybDvmBEMhopZc+MjS0edP8VRsrhJD6Y8GXaeye+ghorBZCRpOp
wh1ZGlI+f8Wj5I0QLp7R1zeSoyFRx8a2Kw14/53UuVON3X6BTZVpEUJoQwLL
W56GzP5F2w1/EkKOycruSfn/x3/XKbBDCJlnJUvi6DRk8CjYd28Pnk/S8Mml
DBrasMrBfeWgEKouy8ZVYBu5XeJU/hTC+sFPT3cyaSj48KqPGb+F8GpEbOkY
dvSV3t2mk0I4NnAr9SyLhrw7r7Q9nxFCn3I5TZGN98PNz6rr5ijCmZT3HTnY
eWW31l0SU4SF5x2SrTg0ZFo20zdHUhGIncaberG99otP7qEqQuXXkiB/BRqa
n3H8eAapCIsGQiNkuTSk9SzCT0FKEfyW9bHuYdt2FLW5zVMEhlF2oi6PhvbT
JgpuyyrC9qnW6SrstLGhuRS6IgT7DvQ482koa5T5YS1TEdaGHY8fxb65dEK6
kK0IX4L2bYgQ0NAV24hCJa4ifCjNvcoS0lB4+dFuV74iGKpE3MzBHm5dGFAn
VITBuChzc0UaMrb4EiGjrAhpKesTWrEZ9z1Ew+bj+RVsmfRToqFnhe+Gh9QU
oTRhdGYG+6mJk6e2piJovdudE6NMQ6V/agzjtRThhvRSOVUVGnI7OBr9TVsR
Epb8OJmDzThmukegpwjTuhLha+bTUMHpojvhixVhfsBm20bsl+UfttYuVYQi
r91P9qnSUNip1YeWGypCx/tgjqgaDWVnh4ulGCuCZHmf5SXsPc6eah3LFIEX
cVB0vjoN6bTU3bY2U4RznWPhOdi77DenRiNFuGj8QclEg4aYhxt0alcqwj6P
a+ZvsT94mUoutVQEs5cji7do0tBuy+v+h9cowvp9BcnD2DogvejbOjx+U/nP
UwtoyPzEv3OaGxVhSKvUVlKLhqIeDLl6WiuCPmVs/m3sob+7T721VYTmF9Pt
qgtpyLCBayK7Ce+X6S9iRdgxp2KNQx0VoW3ym4mNNg1xmHX5/c6KcL7y6M4W
bEHB3C9qWxSBtvnWwD4dGjodcnTF9W2KcOznhIov9mxI45V47OEsh+0HsY8Z
L/56H3tBvFj9Uex97/uD8rHPbDJ/FoT9LGVdUTu2ukAn+Ap25utaA83tirDO
tV8mF5u+tm1BCXZ41/d1z7EPWMuceIVdFj105j/shVKW1fXYi7x7fhdhdz/N
8P6G3T38rKUCO/n+rhSqK47nUl3iB2zN+Xf5m7AlY++1tGJvffJi3zbsC1VH
ZT9hq052FnphD6TIh37FvpEj3BKAPWahvasfe/Gr8Jh47EVXvycMYkco3O2+
jy1HSf8w9P//V8tbmoPdsY+zbhS7YfeX9y+w27e9Pv0bWypxRKkOO/5oUMEf
bMko0YNN2Gp5C39NYJfry0E7drBSi9Zf7HUxivP6sP8HeAd13g==
      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3c81f8Xx+17P59b5t2TKCNaFCp5U5QoCskqRBnZkTISIjSNJNFQMiot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      "]]}}},
  AspectRatio->1.,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1., -8.},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0.8, 3.7}, {-0.2, -9.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.663285134605081*^9, 3.663285170487371*^9}, {
   3.663285211883209*^9, 3.6632855264352016`*^9}, 3.663285558927594*^9, 
   3.6633549443568087`*^9, {3.6633549778739033`*^9, 3.663354998705534*^9}, 
   3.6633551122517643`*^9, 3.663355242660522*^9, 3.663355280694942*^9, {
   3.6633554806871567`*^9, 3.663355493852693*^9}, {3.663356464980589*^9, 
   3.663356497793007*^9}, 3.663357265750042*^9, 3.6633573194979687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", "250"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000070"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "58.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"k", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"z", "^", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2800"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6633567353327627`*^9, 3.6633567681796837`*^9}, {
   3.663356801964979*^9, 3.66335680269162*^9}, {3.6633568897243156`*^9, 
   3.663356894115058*^9}, {3.663356931203044*^9, 3.663356958626842*^9}, {
   3.6633571466271257`*^9, 3.6633571658575993`*^9}, {3.6633571976901608`*^9, 
   3.6633572090986156`*^9}, 3.6633572880169497`*^9, {3.663357339521943*^9, 
   3.663357343688623*^9}}],

Cell[BoxData["2.2013903736455154`"], "Output",
 CellChangeTimes->{
  3.663356769474955*^9, 3.66335680312166*^9, 3.6633568950091143`*^9, {
   3.6633569320137672`*^9, 3.663356958989356*^9}, {3.6633571478858213`*^9, 
   3.663357166208006*^9}, {3.6633571986618757`*^9, 3.663357211177939*^9}, 
   3.66335728830716*^9, {3.6633573398162603`*^9, 3.663357344007752*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Change log(\[Alpha]+z) to log(1 + \[Alpha] z)", "Subsection",
 CellChangeTimes->{{3.663354797688012*^9, 3.663354855727044*^9}, {
  3.663354913567566*^9, 3.663354922950733*^9}, {3.6669075612645197`*^9, 
  3.666907607567219*^9}}],

Cell[TextData[StyleBox["Blue line used for fit, note that line yields an \
integrated probability of 2.2, but that is what is required to match \
published figure.",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.663356142704069*^9, 3.663356147447227*^9}, {
  3.666876798194969*^9, 3.666876841865333*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "250"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000070"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "58.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          RowBox[{"Log", "[", 
           RowBox[{"10", ",", "z"}], "]"}]}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"k", "*", 
            RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"11", "^", "2"}], ",", 
        RowBox[{"2800", "^", "2"}]}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "800"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "250"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000070"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"k", " ", "=", " ", 
  RowBox[{"52.25", "*", 
   SuperscriptBox["\[Alpha]", 
    RowBox[{"-", "\[Lambda]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"z", "/", "\[Alpha]"}]}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          RowBox[{"Log", "[", 
           RowBox[{"10", ",", "z"}], "]"}]}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"k", "*", 
            RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"11", "^", "2"}], ",", 
        RowBox[{"2800", "^", "2"}]}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "800"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Dashed"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663277008638288*^9, 3.663277025196879*^9}, {
   3.663277118414304*^9, 3.663277131788172*^9}, {3.663277271693363*^9, 
   3.663277276787477*^9}, {3.663277915161487*^9, 3.663277979631463*^9}, {
   3.6632814849336157`*^9, 3.663281487188068*^9}, {3.663281705259502*^9, 
   3.6632817649945307`*^9}, {3.663281819347725*^9, 3.663281827723248*^9}, {
   3.663281873762538*^9, 3.6632819067935953`*^9}, {3.66328203054657*^9, 
   3.6632822896154137`*^9}, {3.663282327087411*^9, 3.663282405878911*^9}, {
   3.663285147993383*^9, 3.6632851698558187`*^9}, {3.663285211359599*^9, 
   3.663285525837852*^9}, 3.6632855581574583`*^9, {3.663354970816251*^9, 
   3.663354997526572*^9}, {3.66335508707136*^9, 3.663355111621805*^9}, {
   3.663355225479762*^9, 3.6633552411498623`*^9}, {3.663355274607473*^9, 
   3.6633552798460693`*^9}, {3.6633554796297083`*^9, 3.663355492987853*^9}, {
   3.6633564640393753`*^9, 3.6633565010776587`*^9}, 3.663357265249802*^9, 
   3.66335731910494*^9, {3.66690762494485*^9, 3.666907658665452*^9}, {
   3.6669077041444397`*^9, 3.666907758687702*^9}, {3.66690779735161*^9, 
   3.6669078439030323`*^9}, {3.6669078766151114`*^9, 3.66690787822263*^9}, 
   3.666953910212099*^9, {3.666953949220621*^9, 3.666953955163982*^9}, {
   3.666954064397244*^9, 3.6669541080716743`*^9}}],

Cell[BoxData["0.150061708109012`"], "Output",
 CellChangeTimes->{{3.663285134605081*^9, 3.663285170487371*^9}, {
   3.663285211883209*^9, 3.6632855264352016`*^9}, 3.663285558927594*^9, 
   3.6633549443568087`*^9, {3.6633549778739033`*^9, 3.663354998705534*^9}, 
   3.6633551122517643`*^9, 3.663355242660522*^9, 3.663355280694942*^9, {
   3.6633554806871567`*^9, 3.663355493852693*^9}, {3.663356464980589*^9, 
   3.663356497793007*^9}, 3.663357265750042*^9, 3.6633573194979687`*^9, 
   3.666907629849162*^9, 3.666907763420753*^9, {3.666907797811482*^9, 
   3.6669078461166058`*^9}, 3.666907878661935*^9, 3.6669539116066523`*^9, {
   3.6669539500870333`*^9, 3.666953956010983*^9}, {3.666954065210085*^9, 
   3.66695410871835*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3c81f8Xx+17P59b5t2TKCNaFCp5U5QoCskqRBnZkTISIjSNJNFQMiot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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
     Dashing[{Small, Small}], FaceForm[Opacity[0.3]], LineBox[CompressedData["

1:eJwVl3c8V/8Xx22fez+S/dlDlJUoymh4N4gkkhQJRTKSJKPMrDYlMyUSiiKV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      "]]}}},
  AspectRatio->1.,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1., -8.},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0.8, 3.7}, {-0.2, -9.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.663285134605081*^9, 3.663285170487371*^9}, {
   3.663285211883209*^9, 3.6632855264352016`*^9}, 3.663285558927594*^9, 
   3.6633549443568087`*^9, {3.6633549778739033`*^9, 3.663354998705534*^9}, 
   3.6633551122517643`*^9, 3.663355242660522*^9, 3.663355280694942*^9, {
   3.6633554806871567`*^9, 3.663355493852693*^9}, {3.663356464980589*^9, 
   3.663356497793007*^9}, 3.663357265750042*^9, 3.6633573194979687`*^9, 
   3.666907629849162*^9, 3.666907763420753*^9, {3.666907797811482*^9, 
   3.6669078461166058`*^9}, 3.666907878661935*^9, 3.6669539116066523`*^9, {
   3.6669539500870333`*^9, 3.666953956010983*^9}, {3.666954065210085*^9, 
   3.666954108757327*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", "250"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "1.06"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000070"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "58.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"k", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"z", "^", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2800"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6633567353327627`*^9, 3.6633567681796837`*^9}, {
   3.663356801964979*^9, 3.66335680269162*^9}, {3.6633568897243156`*^9, 
   3.663356894115058*^9}, {3.663356931203044*^9, 3.663356958626842*^9}, {
   3.6633571466271257`*^9, 3.6633571658575993`*^9}, {3.6633571976901608`*^9, 
   3.6633572090986156`*^9}, 3.6633572880169497`*^9, {3.663357339521943*^9, 
   3.663357343688623*^9}}],

Cell[BoxData["2.2013903736455154`"], "Output",
 CellChangeTimes->{
  3.663356769474955*^9, 3.66335680312166*^9, 3.6633568950091143`*^9, {
   3.6633569320137672`*^9, 3.663356958989356*^9}, {3.6633571478858213`*^9, 
   3.663357166208006*^9}, {3.6633571986618757`*^9, 3.663357211177939*^9}, 
   3.66335728830716*^9, {3.6633573398162603`*^9, 3.663357344007752*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Demonstration that z=d^2 form matches z^2 form, note need for high PlotPoints \
to get smoothing of lines to match\
\>", "Subsection",
 CellChangeTimes->{{3.663354797688012*^9, 3.663354855727044*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000133"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "15.1356"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          RowBox[{"Log", "[", 
           RowBox[{"10", ",", "z"}], "]"}]}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"k", "*", 
            RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"11.", "^", "2"}], ",", 
        RowBox[{"2500.", "^", "2"}]}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "800"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"second", " ", "plot", " ", "matches", " ", "plot", " ", "above"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"z", "^", "2"}]}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", 
       RowBox[{"z", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.5", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"k", "*", 
           RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "11", ",", "2500"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", 
          RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "800"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663277008638288*^9, 3.663277025196879*^9}, {
   3.663277118414304*^9, 3.663277131788172*^9}, {3.663277271693363*^9, 
   3.663277276787477*^9}, {3.663277915161487*^9, 3.663277979631463*^9}, {
   3.6632814849336157`*^9, 3.663281487188068*^9}, {3.663281705259502*^9, 
   3.6632817649945307`*^9}, {3.663281819347725*^9, 3.663281827723248*^9}, {
   3.663281873762538*^9, 3.6632819067935953`*^9}, {3.66328203054657*^9, 
   3.6632822896154137`*^9}, {3.663282327087411*^9, 3.663282405878911*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV13c8ld8fAHBZ9z7PjYw73WVkJaNhJk5J28xqiZC0aEnDKKlQKhUaRqHM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      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVlnk8VV8Xxg13OuearuFyzVRUKopQ0V2GlJ+SRKXMiVKUqSKFEg2KCA1E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      "]]}}},
  AspectRatio->1.,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1., -8.},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0.8, 3.7}, {-0.2, -9.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.663281470171084*^9, 3.663281488285625*^9}, {
   3.6632817062015743`*^9, 3.663281765470151*^9}, 3.663281829939477*^9, {
   3.6632818830359898`*^9, 3.663281907641149*^9}, {3.663282036216906*^9, 
   3.663282055092148*^9}, {3.663282104521575*^9, 3.663282289930983*^9}, {
   3.663282339214233*^9, 3.663282406999157*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gauss distribution for figure", "Section",
 CellChangeTimes->{{3.663257192837213*^9, 3.6632572438949013`*^9}, {
  3.663354499662252*^9, 3.663354505171363*^9}, {3.663358768440727*^9, 
  3.663358772711985*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[ExponentialE]", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], "/", "2"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Thickness", "[", "0.010", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.663358782334342*^9, 3.66335878395623*^9}, {
  3.6633588142803497`*^9, 3.6633588611355133`*^9}, {3.663358895280243*^9, 
  3.663358929511126*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Variant of z=d^2 w/gamma-Gauss form", "Section",
 CellChangeTimes->{{3.663274990784835*^9, 3.663274996280076*^9}, {
  3.66335460636163*^9, 3.663354623392418*^9}, {3.663354672400827*^9, 
  3.663354680368129*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Gamma]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".0000012"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "1.18"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", "z"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"p", "[", "z", "]"}]}], "]"}], "+", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"z", "+", 
           RowBox[{"50", "/", "3.8"}]}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"0.38", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "50"}], ")"}], "/", "3.8"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "0.5"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"11", "^", "2"}], ",", 
     RowBox[{"2500", "^", "2"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663273849640329*^9, 3.663273872094941*^9}, {
   3.663273912191489*^9, 3.6632739222158813`*^9}, {3.663273963552349*^9, 
   3.663274064246037*^9}, {3.6632741005673018`*^9, 3.6632741180775642`*^9}, {
   3.663274148983386*^9, 3.663274211893005*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
      RowBox[{"-", "\[Gamma]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "z"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".0000012"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "1.18"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", "z"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"p", "[", "z", "]"}]}], "]"}], "+", "k"}]}], "}"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"11", "^", "2"}], ",", 
     RowBox[{"2500", "^", "2"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.6", ",", "7.4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663273849640329*^9, 3.663273872094941*^9}, {
   3.663273912191489*^9, 3.6632739222158813`*^9}, {3.663273963552349*^9, 
   3.663274064246037*^9}, {3.6632741005673018`*^9, 3.6632741180775642`*^9}, {
   3.663274148983386*^9, 3.663274211893005*^9}, {3.663274584123507*^9, 
   3.663274609182736*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Stem area model, based on ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", "2"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.663257192837213*^9, 3.6632572438949013`*^9}}],

Cell["\<\
Here, z is diameter, and z^2 is proportional to cross-sectional area. Scale x \
axis by 0.5, to recover diameter units and so match Pacala article. Constant \
scaling is not important, can plot without 0.5 factor and same shape follows.\
\
\>", "Text",
 CellChangeTimes->{{3.663271790675397*^9, 3.663271798978611*^9}, {
   3.663273617089965*^9, 3.66327374012773*^9}, 3.663354453298636*^9}],

Cell["Classic gamma-Gauss form", "Text",
 CellChangeTimes->{{3.663354288638052*^9, 3.663354295090395*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"z", "^", "2"}]}], ")"}], "^", 
      RowBox[{"-", "\[Gamma]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", 
       RowBox[{"z", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".0000012"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "15.1356"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"k", "*", 
          RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "50"}], ")"}], "/", "3.8"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.76", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "50"}], ")"}], "/", "3.8"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "1"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2500"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663277008638288*^9, 3.663277025196879*^9}, {
   3.663277118414304*^9, 3.663277131788172*^9}, {3.663277271693363*^9, 
   3.663277276787477*^9}}],

Cell["\<\
Change parameters to allow expression of T in form used in table for talks \
and non-technical articles\
\>", "Text",
 CellChangeTimes->{{3.663354288638052*^9, 3.6633543384021482`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"z", "^", "2"}]}], ")"}], "^", 
      RowBox[{"-", "\[Lambda]"}]}], ")"}], 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "*", "\[Gamma]", "*", 
       RowBox[{"z", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "0.90"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", ".00000133"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "15.1356"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.5", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"k", "*", 
          RowBox[{"p", "[", "z", "]"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "50"}], ")"}], "/", "3.8"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.76", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "50"}], ")"}], "/", "3.8"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "1"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2500"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
   3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
   3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
   3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
   3.663255247160721*^9}, {3.6632553632012177`*^9, 3.663255411951848*^9}, {
   3.663255847319043*^9, 3.663255916173106*^9}, {3.66325595006188*^9, 
   3.663255964333146*^9}, 3.66325635318027*^9, {3.663256871314424*^9, 
   3.6632568780878563`*^9}, {3.663258910326682*^9, 3.6632590343634167`*^9}, {
   3.66325907802038*^9, 3.6632590948042183`*^9}, 3.663259151875856*^9, {
   3.663270657691752*^9, 3.6632706783549147`*^9}, {3.6632708695695457`*^9, 
   3.6632709004884233`*^9}, 3.66327103136158*^9, {3.663272274121361*^9, 
   3.663272274472101*^9}, {3.6632723109446487`*^9, 3.663272366728277*^9}, {
   3.6632723979531107`*^9, 3.663272398759411*^9}, {3.6632732097397118`*^9, 
   3.663273235266762*^9}, {3.663277008638288*^9, 3.663277025196879*^9}, {
   3.663277118414304*^9, 3.663277131788172*^9}, {3.663277271693363*^9, 
   3.663277276787477*^9}, {3.663277915161487*^9, 3.663277979631463*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Original stem diameter model: 16IMBS", "Section",
 CellChangeTimes->{{3.663257192837213*^9, 3.663257204317175*^9}, {
  3.663354415841632*^9, 3.6633544263135633`*^9}}],

Cell["\<\
Version used for IMBS talk, simple effort to match stem diameter figure 4 \
from Pacala article\
\>", "Text",
 CellChangeTimes->{{3.663354392562451*^9, 3.663354413209588*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "z_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "+", "z"}], ")"}], "^", 
     RowBox[{"-", "\[Gamma]"}]}], ")"}], 
   RowBox[{"\[ExponentialE]", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "*", "z"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.661357004909472*^9, 3.661357059204809*^9}, {
  3.6613579167911587`*^9, 3.661357924399062*^9}, {3.661357965966888*^9, 
  3.661357980918817*^9}, {3.6613580242865887`*^9, 3.661358034726499*^9}, {
  3.6632549692754803`*^9, 3.663254969666305*^9}, {3.663255202897101*^9, 
  3.663255247160721*^9}, {3.6632571905342093`*^9, 3.663257190725449*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "2.10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".0015"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", "z"}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.85", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"p", "[", "z", "]"}]}], "]"}]}], "+", "1"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "70"}], ")"}], "/", "3.6"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.82", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "70"}], ")"}], "/", "3.6"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "1"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "10", ",", "3300"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6613570629929667`*^9, 3.661357152684795*^9}, {
   3.661357213956532*^9, 3.6613573938507767`*^9}, {3.6613574613389463`*^9, 
   3.66135746278615*^9}, {3.6613575521865797`*^9, 3.6613576671769733`*^9}, {
   3.661357729416645*^9, 3.6613578986475983`*^9}, {3.661357937655221*^9, 
   3.661357941751107*^9}, {3.661358020670732*^9, 3.6613582707730923`*^9}, {
   3.661358334149357*^9, 3.661358353876597*^9}, 3.661358384108362*^9, {
   3.661358459684512*^9, 3.661358539635322*^9}, {3.661358582963792*^9, 
   3.661358805210471*^9}, {3.661358855898602*^9, 3.661358932216872*^9}, 
   3.6613589956577263`*^9, {3.661359032960907*^9, 3.661359080311795*^9}, 
   3.661359119375291*^9, {3.661359165782892*^9, 3.661359291413546*^9}, {
   3.6613593493417873`*^9, 3.6613593962297907`*^9}, {3.661359443493621*^9, 
   3.661359459116045*^9}, {3.661359492516347*^9, 3.661359515395657*^9}, {
   3.661359553676297*^9, 3.6613596092427893`*^9}, {3.661359641218623*^9, 
   3.661359773762138*^9}, {3.66135982650602*^9, 3.6613599216959057`*^9}, {
   3.661359975935504*^9, 3.661360031094893*^9}, {3.661360077238495*^9, 
   3.6613600930225782`*^9}, 3.661360129495154*^9, {3.661360161150426*^9, 
   3.6613601614136953`*^9}, {3.6613602343903723`*^9, 3.661360274732623*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "1.10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "1.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", "z"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"p", "[", "z", "]"}]}], "]"}], "+", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "30"}], ")"}], "/", "3"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.82", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "30"}], ")"}], "/", "3"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "1"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2400"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.661357926453683*^9, {3.661359895256303*^9, 3.66135989621621*^9}, {
   3.663254294830503*^9, 3.6632543517435493`*^9}, 3.663254381927454*^9, 
   3.663254500062695*^9, 3.663255237650073*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", ".000002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", " ", "=", " ", "1.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", "z"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"p", "[", "z", "]"}]}], "]"}], "+", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "70"}], ")"}], "/", "3.6"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"0.82", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", "70"}], ")"}], "/", "3.6"}], ")"}], "^", 
            RowBox[{"-", "2.28"}]}]}], "]"}]}], "+", "1"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "11", ",", "2400"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1.0"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.8", ",", "3.7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "9.2"}]}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Alpha]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6613570629929667`*^9, 3.661357152684795*^9}, {
   3.661357213956532*^9, 3.6613573938507767`*^9}, {3.6613574613389463`*^9, 
   3.66135746278615*^9}, {3.6613575521865797`*^9, 3.6613576671769733`*^9}, {
   3.661357729416645*^9, 3.6613578986475983`*^9}, {3.661357937655221*^9, 
   3.661357941751107*^9}, {3.661358020670732*^9, 3.6613582707730923`*^9}, {
   3.661358334149357*^9, 3.661358353876597*^9}, 3.661358384108362*^9, {
   3.661358459684512*^9, 3.661358539635322*^9}, {3.661358582963792*^9, 
   3.661358805210471*^9}, {3.661358855898602*^9, 3.661358932216872*^9}, 
   3.6613589956577263`*^9, {3.661359032960907*^9, 3.661359080311795*^9}, 
   3.661359119375291*^9, {3.661359165782892*^9, 3.661359291413546*^9}, {
   3.6613593493417873`*^9, 3.6613593962297907`*^9}, {3.661359443493621*^9, 
   3.661359459116045*^9}, {3.661359492516347*^9, 3.661359515395657*^9}, {
   3.661359553676297*^9, 3.6613596092427893`*^9}, {3.661359641218623*^9, 
   3.661359773762138*^9}, {3.66135982650602*^9, 3.6613599216959057`*^9}, {
   3.661359975935504*^9, 3.661360031094893*^9}, {3.661360077238495*^9, 
   3.6613600930225782`*^9}, 3.661360129495154*^9, {3.661360161150426*^9, 
   3.6613601614136953`*^9}, {3.6613602343903723`*^9, 3.661360274732623*^9}, {
   3.6632537513149347`*^9, 3.663253754385612*^9}, {3.6632538095785418`*^9, 
   3.66325382183348*^9}, {3.6632538693376417`*^9, 3.663253872553474*^9}, {
   3.663253935522098*^9, 3.663253953169071*^9}, {3.663254061937282*^9, 
   3.663254062231814*^9}, 3.663254109880884*^9, {3.663254144351953*^9, 
   3.663254249287323*^9}, {3.663254535958293*^9, 3.663254666732841*^9}, {
   3.66325470150883*^9, 3.663254702099959*^9}, {3.663254745971898*^9, 
   3.663254746780156*^9}, {3.663254783228362*^9, 3.663254795564117*^9}, 
   3.663254871804384*^9, 3.663254993890975*^9, {3.663255031635347*^9, 
   3.663255038402453*^9}, {3.663255192289809*^9, 3.663255192393167*^9}, {
   3.6632552647298527`*^9, 3.6632552891530313`*^9}}]
}, Closed]]
},
WindowSize->{872, 1065},
WindowMargins->{{720, Automatic}, {Automatic, 91}},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 25, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 277, 8, 96, "Section"],
Cell[860, 32, 575, 10, 135, "Text"],
Cell[CellGroupData[{
Cell[1460, 46, 189, 2, 65, "Subsection"],
Cell[1652, 50, 347, 6, 505, "Text"],
Cell[CellGroupData[{
Cell[2024, 60, 6009, 144, 2754, "Input"],
Cell[8036, 206, 35636, 592, 2836, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43709, 803, 1348, 34, 852, "Input"],
Cell[45060, 839, 361, 5, 216, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45470, 850, 233, 3, 51, "Subsection"],
Cell[45706, 855, 347, 6, 100, "Text"],
Cell[CellGroupData[{
Cell[46078, 865, 7230, 179, 621, "Input"],
Cell[53311, 1046, 728, 10, 43, "Output"],
Cell[54042, 1058, 36106, 601, 561, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90185, 1664, 1348, 34, 169, "Input"],
Cell[91536, 1700, 361, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91946, 1711, 210, 4, 102, "Subsection"],
Cell[CellGroupData[{
Cell[92181, 1719, 5167, 128, 11373, "Input"],
Cell[97351, 1849, 35339, 587, 14356, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132751, 2443, 214, 3, 95, "Section"],
Cell[132968, 2448, 603, 16, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[133608, 2469, 217, 3, 72, "Section"],
Cell[133828, 2474, 3557, 89, 294, "Input"],
Cell[137388, 2565, 3005, 71, 244, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[140430, 2641, 203, 6, 73, "Section"],
Cell[140636, 2649, 399, 7, 157, "Text"],
Cell[141038, 2658, 106, 1, 69, "Text"],
Cell[141147, 2661, 3491, 88, 441, "Input"],
Cell[144641, 2751, 195, 4, 114, "Text"],
Cell[144839, 2757, 3556, 88, 441, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[148432, 2850, 172, 2, 72, "Section"],
Cell[148607, 2854, 185, 4, 114, "Text"],
Cell[148795, 2860, 725, 17, 66, "Input"],
Cell[149523, 2879, 3117, 74, 441, "Input"],
Cell[152643, 2955, 2023, 58, 366, "Input"],
Cell[154669, 3015, 3873, 84, 478, "Input"]
}, Closed]]
}
]
*)


